Supercurrent interference in few-mode nanowire Josephson junctions

Junctions created by coupling two superconductors via a semiconductor nanowire in the presence of high magnetic fields are the basis for detection, fusion, and braiding of Majorana bound states. We study NbTiN/InSb nanowire/NbTiN Josephson junctions and find that their critical currents in the few mode regime are strongly suppressed by magnetic field. Furthermore, the dependence of the critical current on magnetic field exhibits gate-tunable nodes. Based on a realistic numerical model we conclude that the Zeeman effect induced by the magnetic field and the spin-orbit interaction in the nanowire are insufficient to explain the observed evolution of the Josephson effect. We find the interference between the few occupied one-dimensional modes in the nanowire to be the dominant mechanism responsible for the critical current behavior. The suppression and non-monotonic evolution of critical currents at finite magnetic field should be taken into account when designing circuits based on Majorana bound states.

==> code/combine.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#
# Copyright (c) 2017, Bas Nijholt
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#     * Redistributions of source code must retain the above copyright
#       notice, this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the TU Delft nor the
#       names of its contributors may be used to endorse or promote products
#       derived from this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL BAS NIJHOLT BE LIABLE FOR ANY
# DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
# ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
# Defines a function `combine` that can create a new function by combining two
# functions. For example `combine(f, g, operator.mul)` creates a function
# that multiplies `f` with `g`.

import inspect
from collections import OrderedDict


def get_names(sig):
    names = [(name, value) for name, value in sig.parameters.items() if
             value.kind in (inspect.Parameter.POSITIONAL_OR_KEYWORD,
                            inspect.Parameter.KEYWORD_ONLY)]
    return OrderedDict(names)


def filter_kwargs(sig, names, kwargs):
    names_in_kwargs = [(name, value) for name, value in kwargs.items()
                       if name in names]
    return OrderedDict(names_in_kwargs)


def skip_pars(names1, names2, num_skipped):
    skipped_pars1 = list(names1.keys())[:num_skipped]
    skipped_pars2 = list(names2.keys())[:num_skipped]
    if skipped_pars1 == skipped_pars2:
        pars1 = list(names1.values())[num_skipped:]
        pars2 = list(names2.values())[num_skipped:]
    else:
        raise Exception('First {} arguments '
                        'have to be the same'.format(num_skipped))
    return pars1, pars2


def combine(f, g, operator, num_skipped=0):
    if not callable(f) or not callable(g):
        raise Exception('One of the functions is not a function')

    sig1 = inspect.signature(f)
    sig2 = inspect.signature(g)

    names1 = get_names(sig1)
    names2 = get_names(sig2)

    pars1, pars2 = skip_pars(names1, names2, num_skipped)
    skipped_pars = list(names1.values())[:num_skipped]

    def wrapped(*args, **kwargs):
        kwargs1 = filter_kwargs(sig1, names1.keys(), kwargs)
        kwargs2 = filter_kwargs(sig2, names2.keys(), kwargs)

        fval = f(*args, **kwargs1)
        gval = g(*args, **kwargs2)
        return operator(fval, gval)

    pars1_names = [p.name for p in pars1]
    pars2 = [p for p in pars2 if p.name not in pars1_names]
    parameters = pars1 + pars2
    parameters = [p.replace(kind=inspect.Parameter.KEYWORD_ONLY,
                            default=p.default) for p in parameters]
    wrapped.__signature__ = inspect.Signature(parameters=skipped_pars + parameters)
    return wrapped


==> code/common.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#
# Copyright (c) 2017, Bas Nijholt
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#     * Redistributions of source code must retain the above copyright
#       notice, this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the TU Delft nor the
#       names of its contributors may be used to endorse or promote products
#       derived from this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL BAS NIJHOLT BE LIABLE FOR ANY
# DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
# ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
# General functions used for saving, processing, and generating data.

from datetime import timedelta
import functools
from glob import glob
import inspect
from itertools import product
import os
import subprocess
import sys

import numpy as np
import pandas as pd
from toolz import partition_all

assert sys.version_info >= (3, 6), 'Use Python ≥3.6'


def upd(d, **kwargs):
    # Update a `dict` inline and return the `dict`.
    d = d.copy()
    for k, v in kwargs.items():
        d[k] = v
    return d


def run_simulation(lview, func, vals, parameters, fname_i, N=None,
                   overwrite=False):
    """Run a simulation where one loops over `vals`. The simulation
    yields len(vals) results, but by using `N`, you can split it up
    in parts of length N.

    Parameters
    ----------
    lview : ipyparallel.client.view.LoadBalancedView object
        LoadBalancedView for asynchronous map.
    func : function
        Function that takes a list of arguments: `vals`.
    vals : list
        Arguments for `func`.
    parameters : dict
        Dictionary that is saved with the data, used for constant
        parameters.
    fname_i : str
        Name for the resulting HDF5 files. If the simulation is
        split up in parts by using the `N` argument, it needs to
        be a formatteble string, for example 'file_{}'.
    N : int
        Number of results in each pandas.DataFrame.
    overwrite : bool
        Overwrite the file even if it already exists.
    """
    if N is None:
        N = 1000000
        if len(vals) > N:
            raise Exception('You need to split up vals in smaller parts')

    N_files = len(vals) // N + (0 if len(vals) % N == 0 else 1)
    print('`vals` will be split in {} files.'.format(N_files))
    time_elapsed = 0
    parts_done = 0
    for i, chunk in enumerate(partition_all(N, vals)):
        fname = fname_i.replace('{}', '{:03d}').format(i)
        print('Busy with file: {}.'.format(fname))
        if not os.path.exists(fname) or overwrite:
            map_async = lview.map_async(func, chunk)
            map_async.wait_interactive()
            result = map_async.result()
            df = pd.DataFrame(result)
            df = df.assign(**parameters)
            df = df.assign(git_hash=get_git_revision_hash())
            os.makedirs(os.path.dirname(fname), exist_ok=True)
            df.to_hdf(fname, 'all_data', mode='w', complib='zlib', complevel=9)

            # Print useful information
            N_files_left = N_files - (i + 1)
            parts_done += 1
            time_elapsed += map_async.elapsed
            time_left = timedelta(seconds=(time_elapsed / parts_done) *
                                  N_files_left)
            print_str = ('Saved {}, {} more files to go, {} time left '
                         'before everything is done.')
            print(print_str.format(fname, N_files_left, time_left))
        else:
            print('File: {} was already done.'.format(fname))


def change_var_name(func, from_name, to_name):
    sig = inspect.signature(func)
    pars = [(name, value) for name, value in sig.parameters.items()]

    new_pars = []
    for k, v in pars:
        if k is not from_name:
            new_pars.append(v)
        else:
            new_pars.append(inspect.Parameter(to_name, v.kind,
                                              default=v.default))

    def wrapped(*args, **kwargs):
        kwargs[from_name] = kwargs.pop(to_name)
        return func(*args, **kwargs)

    wrapped.__signature__ = inspect.Signature(parameters=new_pars)

    return wrapped


def parse_params(params):
    for k, v in params.items():
        if isinstance(v, str):
            try:
                params[k] = eval(v)
            except NameError:
                pass
    return params


def combine_dfs(pattern, fname=None):
    files = glob(pattern)
    df = pd.concat([pd.read_hdf(f) for f in sorted(files)])
    df = df.reset_index(drop=True)

    if fname is not None:
        os.makedirs(os.path.dirname(fname), exist_ok=True)
        df.to_hdf(fname, 'all_data', mode='w', complib='zlib', complevel=9)

    return df


def lat_from_syst(syst):
    lats = set(s.family for s in syst.sites)
    if len(lats) > 1:
        raise Exception('No unique lattice in the system.')
    return list(lats)[0]


def memoize(obj):
    cache = obj.cache = {}

    @functools.wraps(obj)
    def memoizer(*args, **kwargs):
        key = str(args) + str(kwargs)
        if key not in cache:
            cache[key] = obj(*args, **kwargs)
        return cache[key]
    return memoizer


def named_product(**items):
    names = items.keys()
    vals = items.values()
    return [dict(zip(names, res)) for res in product(*vals)]


def get_git_revision_hash():
    """Get the git hash to save with data to ensure reproducibility."""
    git_output = subprocess.check_output(['git', 'rev-parse', 'HEAD'])
    return git_output.decode("utf-8").replace('\n', '')


def find_nearest(array, value):
    """Find the nearest value in an array to a specified `value`."""
    idx = np.abs(np.array(array) - value).argmin()
    return array[idx]


def remove_unhashable_columns(df):
    df = df.copy()
    for col in df.columns:
        if not hashable(df[col].iloc[0]):
            df.drop(col, axis=1, inplace=True)
    return df


def hashable(v):
    """Determine whether `v` can be hashed."""
    try:
        hash(v)
    except TypeError:
        return False
    return True


def drop_constant_columns(df):
    """Taken from http://stackoverflow.com/a/20210048/3447047"""
    df = remove_unhashable_columns(df)
    df = df.reset_index(drop=True)
    return df.loc[:, (df != df.ix[0]).any()]


==> code/example-toy-models.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculations of supercurrents: examples\n",
    "\n",
    "## The Python conda environment that is used\n",
    "* We used the following Python environment. See [README.md](README.md) for installation instructions.\n",
    "```yaml\n",
    "name: python3\n",
    "channels:\n",
    "  - conda-forge\n",
    "dependencies:\n",
    "  - python=3.6\n",
    "  - kwant=1.3\n",
    "  - holoviews=1.8.1\n",
    "  - xarray=0.9.6\n",
    "  - pandas=0.20.3\n",
    "  - pytables=3.4.2\n",
    "  - toolz=0.8.2\n",
    "  - hpc05  # This is only needed if you use a PBS cluster with headnode, as on the TU Delft network\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "import kwant\n",
    "import numpy as np\n",
    "\n",
    "# Local imports\n",
    "import funcs\n",
    "from funcs import constants, discretized_hamiltonian, get_cuts, add_vlead, hopping_between_cuts\n",
    "\n",
    "%matplotlib inline\n",
    "hv.notebook_extension()\n",
    "\n",
    "def plot_CPR(syst, hopping, params, tol=0.01, max_frequencies=1000):\n",
    "    phases = np.linspace(-np.pi, np.pi, 51)\n",
    "    H_0_cache = []\n",
    "    I = [funcs.current_at_phase(syst, hopping, params, H_0_cache, phase, tol, max_frequencies)\n",
    "                  for phase in phases]\n",
    "\n",
    "    return hv.Curve((phases, I), kdims=['phase'], vdims=['$I$'], label='Nummerical CPR')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 1D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "syst, hopping = funcs.make_1d_wire(a=10, L=100, L_sc=100)\n",
    "\n",
    "params = dict(T=0.06, Delta=0.250, mu=15, k=constants.k,\n",
    "              hbar=constants.hbar, m_eff=constants.m_eff, current_unit=constants.current_unit, c=constants.c, \n",
    "              B_x=0, B_y=0, B_z=0, g=0, mu_B=0, alpha=0, V=lambda x:0)\n",
    "\n",
    "plot_CPR(syst, hopping, params)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simpler way of calculating the super current (but slower)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from funcs import matsubara_frequency\n",
    "\n",
    "def null_G(syst, params, n):\n",
    "    en = matsubara_frequency(n, params)\n",
    "    gf = kwant.greens_function(syst, en, out_leads=[0], in_leads=[0],\n",
    "                               check_hermiticity=False, params=params)\n",
    "    return gf.data[::2, ::2]\n",
    "\n",
    "def current_from_G_0(G_0s, H12, phase, params):\n",
    "    t = H12 * np.exp(1j * phase)\n",
    "    dim = t.shape[0]\n",
    "    I = 0\n",
    "    for G_0 in G_0s:\n",
    "        V = np.zeros_like(G_0, dtype=complex)\n",
    "        v = t - H12\n",
    "        V[:dim, dim:] = v.T.conj()\n",
    "        V[dim:, :dim] = v\n",
    "        gf = np.linalg.solve(np.identity(2*dim) - G_0 @ V, G_0)\n",
    "        H12G21 = t.T.conj() @ gf[dim:, :dim]\n",
    "        H21G12 = t @ gf[:dim, dim:]\n",
    "        I += -4 * params['T'] * params['current_unit'] * (np.trace(H21G12) - np.trace(H12G21)).imag\n",
    "    return I\n",
    "\n",
    "matsfreqs = 500\n",
    "G_0s = [null_G(syst, params, n) for n in range(matsfreqs)]\n",
    "H12 = hopping(syst, params=params)\n",
    "phases = np.linspace(-np.pi, np.pi, 51)\n",
    "I = [current_from_G_0(G_0s, H12, phase, params) for phase in phases]\n",
    "hv.Curve((phases, I), kdims=['phase'], vdims=['$I$'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Test 2D system and compare with exact equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "a = 1\n",
    "\n",
    "syst, hopping = funcs.make_2d_test_system(Y=2*a, X=2*a, a=a)\n",
    "kwant.plot(syst);\n",
    "\n",
    "params = dict(T=0.0001, hbar=constants.hbar, m=constants.m_eff, \n",
    "              Delta=0.001, mu=constants.t*4 / a**2, k=constants.k, current_unit=constants.current_unit, c=constants.c)\n",
    "kwant.plotter.bands(syst.leads[1], params=params);\n",
    "\n",
    "# Analytical comparison\n",
    "phases = np.linspace(-np.pi, np.pi, 51)\n",
    "N_modes = 2\n",
    "tanh_part = np.tanh(params['Delta'] / (2 * params['T'] * params['k']) * np.sqrt(1 - np.sin(0.5 * phases)**2))\n",
    "sum_part = np.sin(phases) / np.sqrt(1 - np.sin(0.5 * phases)**2)\n",
    "prefactor = constants.eV * (params['Delta'] * constants.meV) / (2 * constants.hbar) # Delta in J\n",
    "I_analytical = prefactor * N_modes * sum_part * tanh_part * 1e9 # Eq. (35) from arXiv:cond-mat/0406127v2\n",
    "\n",
    "(plot_CPR(syst, hopping, params, tol=0.001) *\n",
    " hv.Curve((phases, I_analytical), kdims=['phase'], vdims=['$I$'], label='Analytical result'))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# 3D test system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "sx_ = np.array([[0., 1.], [1., 0.]])\n",
    "sz_ = np.array([[1., 0.], [0., -1.]])\n",
    "\n",
    "onsite = lambda site, mu: -mu * sz_\n",
    "onsite_lead = lambda site, mu, delta: -mu * sz_ + delta * sx_\n",
    "hops = lambda site1, site2, t: -t * sz_\n",
    "\n",
    "def make_test_system(X, Y, Z):\n",
    "    lat = kwant.lattice.general(np.eye(3), norbs=2)\n",
    "    syst = kwant.Builder()\n",
    "    syst[(lat(x, y, z) for x in range(X) for y in range(Y) for z in range(Z))] = onsite\n",
    "    syst[lat.neighbors()] = hops\n",
    "\n",
    "    cuts = get_cuts(syst, lat)\n",
    "    syst = add_vlead(syst, lat, *cuts)\n",
    "\n",
    "    lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0, 0)))\n",
    "    lead[(lat(0, y, z) for y in range(Y) for z in range(Z))] = onsite_lead\n",
    "    lead[lat.neighbors()] = hops\n",
    "    syst.attach_lead(lead)\n",
    "    syst.attach_lead(lead.reversed())\n",
    "    syst = syst.finalized()\n",
    "    \n",
    "    hopping = hopping_between_cuts(syst, *cuts)\n",
    "    \n",
    "    return syst, hopping\n",
    "\n",
    "delta = 0.01\n",
    "params = dict(mu=0., t=1., delta=delta, k=1, current_unit=1, T=delta/100)\n",
    "syst, hopping = make_test_system(X=3, Y=3, Z=3)\n",
    "kwant.plot(syst);\n",
    "plot_CPR(syst, hopping, params)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D system with Discretizer Hamiltonian, squared system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Test Hamiltonian\n",
    "syst, hopping = funcs.make_3d_test_system(X=5, Y=3, Z=3, a=1, test_hamiltonian=True)\n",
    "params = dict(T=0.01, Delta=1, mu=2, t=1, k=1, current_unit=1, c=1)\n",
    "kwant.plotter.bands(syst.leads[2], params=params)\n",
    "plot_CPR(syst, hopping, params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Full Hamiltonian\n",
    "syst, hopping = funcs.make_3d_test_system(X=30, Y=30, Z=30, a=10, test_hamiltonian=False)\n",
    "params = dict(T=1, Delta=0.250, mu=35, B_x=0, B_y=0, B_z=0, g=0, alpha=0, V=lambda x:0, **constants.__dict__)\n",
    "kwant.plot(syst);\n",
    "kwant.plotter.bands(syst.leads[2], params=params);\n",
    "plot_CPR(syst, hopping, params)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D full wire"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "syst_pars = dict(a=8, angle=0, site_disorder=True, L=80, L_sc=8,\n",
    "                 phi=135, r1=50, r2=70, shape='circle', with_leads=True,\n",
    "                 with_shell=True, with_vlead=False, holes=True)\n",
    "\n",
    "syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "\n",
    "kwant.plot(syst)"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/explore-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Explore the generated data\n",
    "Here we explore the data that is generated with the [generate-data.ipynb](generate-data.ipynb) notebook.\n",
    "You can either run the simulations or download the data set. See [README.md](README.md) for the download link and instructions.\n",
    "\n",
    "### Joining the seperate data files of one simulation together, example:\n",
    "```python\n",
    "# for example if the generated files have the following names:\n",
    "# 'tmp/1d_alpha_vs_B_x_000.hdf',\n",
    "# 'tmp/1d_alpha_vs_B_x_001.hdf', \n",
    "# 'tmp/1d_alpha_vs_B_x_002.hdf', ...\n",
    "# The following line with join the files and save it as 'data/new_name.hdf'.\n",
    "df = common.combine_dfs('tmp/1d_alpha_vs_B_x_*.hdf', 'data/new_name.hdf')\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import common\n",
    "hv.notebook_extension()\n",
    "\n",
    "def add_energy_gs(df):\n",
    "    hbar = df.hbar.unique()[0]\n",
    "    eV = df.eV.unique()[0]\n",
    "    flux_quantum_over_2pi =  hbar / (2 * eV) / (eV * 1e6)\n",
    "    df['E'] = df['currents'].apply(np.cumsum)\n",
    "    df['E'] *= flux_quantum_over_2pi\n",
    "    df['phase_gs_arg'] = df['E'].apply(np.argmin)\n",
    "    df['phase_gs'] = [row['phases'][row['phase_gs_arg']] for i, row in df.iterrows()]\n",
    "\n",
    "    # Move the phase_gs from -π to +π if they are within the tolerance\n",
    "    tol = np.diff(df['phases'].iloc[0]).max()\n",
    "    df['phase_gs'] = [-row['phase_gs'] if row['phase_gs'] < -(np.pi - tol) else row['phase_gs'] \n",
    "                      for i, row in df.iterrows()]\n",
    "    return df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data like Figure 4 but with all combinations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_hdf('data/I_c(B_x)_mu10,20meV_disorder0,75meV_T0.1K_all_combinations_of_effects.hdf')\n",
    "df = add_energy_gs(df)\n",
    "params = ['orbital', 'g', 'alpha', 'mu', 'disorder', 'salt']\n",
    "gb = df.groupby(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "%%opts Curve (color='k') Scatter (s=200)\n",
    "\n",
    "def plot(orbital, g, alpha, mu, disorder, salt, B_x):\n",
    "    gr = gb.get_group((orbital, g, alpha, mu, disorder, salt))\n",
    "    gr = gr.set_index('B_x', drop=False)\n",
    "    x = gr.loc[B_x]\n",
    "    current = hv.Curve((gr.B_x, gr.current_c), kdims=['B_x'], vdims=['I_c'])[:, 0:]\n",
    "    phase_gs = hv.Curve((gr.B_x, gr.phase_gs), kdims=['B_x'], vdims=['theta_gs'])[:, -3.2:3.2]\n",
    "    cpr = hv.Curve((x.phases, x.currents), kdims=['phi'], vdims=['I'])\n",
    "    energy = hv.Curve((x.phases, x.E), kdims=['phi'], vdims=['I'])\n",
    "    E_min = hv.Scatter((x.phase_gs, x.E[x.phase_gs_arg]), kdims=['phi'], vdims=['E'])\n",
    "    VLine = hv.VLine(B_x)\n",
    "    return (current * VLine + phase_gs * VLine + cpr + energy * E_min).cols(2)\n",
    "\n",
    "kdims = [hv.Dimension('orbital', values=df.orbital.unique()), \n",
    "         hv.Dimension('g', values=df.g.unique()), \n",
    "         hv.Dimension('alpha', values=df.alpha.unique()), \n",
    "         hv.Dimension('mu', values=df.mu.unique()), \n",
    "         hv.Dimension('disorder', values=df.disorder.unique()), \n",
    "         hv.Dimension('salt', values=df.salt.unique()), \n",
    "         hv.Dimension('B_x', values=df.B_x.unique())]\n",
    "\n",
    "hv.DynamicMap(plot, kdims=kdims)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Different $T$, with or without leads, different lenghts of the system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df2 = pd.read_hdf('data/I_c(B_x)_no_disorder_combinations_of_effects_and_geometries.hdf')\n",
    "df2 = add_energy_gs(df2)\n",
    "params = ['T', 'L', 'orbital', 'g', 'alpha', 'mu', 'with_leads']\n",
    "gb = df2.groupby(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "%%opts Curve (color='k') Scatter (s=200)\n",
    "\n",
    "def plot(T, L, orbital, g, alpha, mu, with_leads, B_x):\n",
    "    gr = gb.get_group((T, L, orbital, g, alpha, mu, with_leads))\n",
    "    gr = gr.set_index('B_x', drop=False)\n",
    "    x = gr.loc[B_x]\n",
    "    current = hv.Curve((gr.B_x, gr.current_c), kdims=['B_x'], vdims=['I_c'])[:, 0:]\n",
    "    phase_gs = hv.Curve((gr.B_x, gr.phase_gs), kdims=['B_x'], vdims=['theta_gs'])[:, -3.2:3.2]\n",
    "    cpr = hv.Curve((x.phases, x.currents), kdims=['phi'], vdims=['I'])\n",
    "    energy = hv.Curve((x.phases, x.E), kdims=['phi'], vdims=['E'])\n",
    "    E_min = hv.Scatter((x.phase_gs, x.E[x.phase_gs_arg]), kdims=['phi'], vdims=['E'])\n",
    "    VLine = hv.VLine(B_x)\n",
    "    return (current * VLine + phase_gs * VLine + cpr + energy * E_min).cols(2)\n",
    "\n",
    "kdims = [hv.Dimension('T', values=df2['T'].unique()), \n",
    "         hv.Dimension('L', values=df2.L.unique()), \n",
    "         hv.Dimension('orbital', values=df2.orbital.unique()), \n",
    "         hv.Dimension('g', values=df2.g.unique()), \n",
    "         hv.Dimension('alpha', values=df2.alpha.unique()), \n",
    "         hv.Dimension('mu', values=df2.mu.unique()), \n",
    "         hv.Dimension('with_leads', values=df2.with_leads.unique()),\n",
    "         hv.Dimension('B_x', values=df2.B_x.unique())]\n",
    "\n",
    "dm = hv.DynamicMap(plot, kdims=kdims)\n",
    "dm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds = hv.Dataset(df2)\n",
    "ds.to.curve(['B_x'], ['current_c'], groupby=params, dynamic=True).overlay('L').select(B=(0, 0.5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "params = ['T', 'B_x', 'orbital', 'g', 'alpha', 'mu', 'with_leads']\n",
    "curve = ds.to.curve(['L'], ['current_c'], groupby=params, dynamic=True)\n",
    "curve.redim(current_c=dict(range=(0, None)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Rotation of field"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%opts Path [aspect='square']\n",
    "df = pd.read_hdf('data/I_c(B_x)_mu20meV_rotation_of_field_in_xy_plane.hdf')\n",
    "df = add_energy_gs(df)\n",
    "df2 = common.drop_constant_columns(df)\n",
    "ds = hv.Dataset(df2)\n",
    "current = ds.to.curve(kdims='B', vdims='current_c', groupby=['theta', 'disorder']).redim(current_c=dict(range=(0, None)))\n",
    "phase = ds.to.curve(kdims='B', vdims='phase_gs', groupby=['theta', 'disorder'])\n",
    "current + phase"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/funcs.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#
# Copyright (c) 2017, Bas Nijholt, Viacheslav P. Ostroukh, Anton R. Akhmerov,
# and Dmitry I. Pikulin.
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#     * Redistributions of source code must retain the above copyright
#       notice, this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the TU Delft nor the
#       names of its contributors may be used to endorse or promote products
#       derived from this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL BAS NIJHOLT BE LIABLE FOR ANY
# DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
# ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
# Functions library used to calculate supercurrents.

# Standard library imports
from copy import deepcopy
from functools import lru_cache
from glob import glob
import operator
import subprocess
import types

# Related third party imports
import kwant
from kwant.continuum import discretize
from kwant.digest import uniform
import numpy as np
import pandas as pd
import scipy.constants
import scipy.optimize

# 3. Internal imports
from combine import combine
from common import *

# Parameters taken from arXiv:1204.2792
# All constant parameters, mostly fundamental
# constants, in a types.SimpleNamespace.
constants = types.SimpleNamespace(
    m_eff=0.015 * scipy.constants.m_e,  # effective mass in kg
    hbar=scipy.constants.hbar,
    m_e=scipy.constants.m_e,
    eV=scipy.constants.eV,
    e=scipy.constants.e,
    meV=scipy.constants.eV * 1e-3,
    k=scipy.constants.k / (scipy.constants.eV * 1e-3),
    current_unit=scipy.constants.k * scipy.constants.e / scipy.constants.hbar * 1e9,  # to get nA
    mu_B=scipy.constants.physical_constants['Bohr magneton'][0] / (scipy.constants.eV * 1e-3),
    t=scipy.constants.hbar**2 / (2 * 0.015 * scipy.constants.m_e) / (scipy.constants.eV * 1e-3 * 1e-18),
    c=1e18 / (scipy.constants.eV * 1e-3))


def gate(syst, V, gate_size):
    x_positions = sorted(set(i.pos[0] for i in syst.sites))
    x_mid = (max(x_positions) - min(x_positions)) / 2
    x_L = find_nearest(x_positions, x_mid - gate_size / 2)
    x_R = find_nearest(x_positions, x_mid + gate_size / 2)
    return lambda x: V if x > x_L and x <= x_R else 0


# Functions related to calculating the supercurrent.

def get_cuts(syst, lat, x_left=0, x_right=1):
    """Get the sites at two postions of the specified cut coordinates.

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
        The finilized kwant system.
    lat : dict
        A container that is used to store Hamiltonian parameters.
    """
    l_cut = [lat(*tag) for tag in [s.tag for s in syst.sites()] if tag[0] == x_left]
    r_cut = [lat(*tag) for tag in [s.tag for s in syst.sites()] if tag[0] == x_right]
    assert len(l_cut) == len(r_cut), "x_left and x_right use site.tag not site.pos!"
    return l_cut, r_cut


def add_vlead(syst, lat, l_cut, r_cut):
    dim = lat.norbs * (len(l_cut) + len(r_cut))
    vlead = kwant.builder.SelfEnergyLead(
        lambda energy, args: np.zeros((dim, dim)), l_cut + r_cut)
    syst.leads.append(vlead)
    return syst


def hopping_between_cuts(syst, r_cut, l_cut):
    r_cut_sites = [syst.sites.index(site) for site in r_cut]
    l_cut_sites = [syst.sites.index(site) for site in l_cut]

    def hopping(syst, params):
        return syst.hamiltonian_submatrix(params=params,
                                          to_sites=l_cut_sites,
                                          from_sites=r_cut_sites)[::2, ::2]
    return hopping


def matsubara_frequency(n, params):
    """n-th fermionic Matsubara frequency at temperature T.

    Parameters
    ----------
    n : int
        n-th Matsubara frequency

    Returns
    -------
    float
        Imaginary energy.
    """
    return (2*n + 1) * np.pi * params['k'] * params['T'] * 1j


def null_H(syst, params, n):
    """Return the Hamiltonian (inverse of the Green's function) of
    the electron part at zero phase.

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
        The finilized kwant system.
    params : dict
        A container that is used to store Hamiltonian parameters.
    n : int
        n-th Matsubara frequency

    Returns
    -------
    numpy.array
        The Hamiltonian at zero energy and zero phase."""
    en = matsubara_frequency(n, params)
    gf = kwant.greens_function(syst, en, out_leads=[0], in_leads=[0],
                               check_hermiticity=False, params=params)
    return np.linalg.inv(gf.data[::2, ::2])


def gf_from_H_0(H_0, t):
    """Returns the Green's function at a phase that is defined inside `t`.
    See doc-string of `current_from_H_0`.
    """
    H = np.copy(H_0)
    dim = t.shape[0]
    H[:dim, dim:] -= t.T.conj()
    H[dim:, :dim] -= t
    return np.linalg.inv(H)


def current_from_H_0(H_0_cache, H12, phase, params):
    """Uses Dyson’s equation to obtain the Hamiltonian for other
    values of `phase` without further inversions (calling `null_H`).

    Parameters
    ----------
    H_0_cache : list
        Hamiltonians at different imaginary energies.
    H12 : numpy array
        The hopping matrix between the two cross
        sections of where the SelfEnergyLead is attached.
    phase : float
        Phase at which the supercurrent is calculated.
    params : dict
        A container that is used to store Hamiltonian parameters.

    Returns
    -------
    float
        Total current of all terms in `H_0_list`.
    """
    I = sum(current_contrib_from_H_0(H_0, H12, phase, params)
            for H_0 in H_0_cache)
    return I


def I_c_fixed_n(syst, hopping, params, matsfreqs=500, N_brute=30):
    H_0_cache = [null_H(syst, params, n) for n in range(matsfreqs)]
    H12 = hopping(syst, params)
    fun = lambda phase: -current_from_H_0(H_0_cache, H12, phase, params)
    opt = scipy.optimize.brute(
        fun, ranges=[(-np.pi, np.pi)], Ns=N_brute, full_output=True)
    x0, fval, grid, Jout = opt
    return dict(phase_c=x0[0], current_c=-fval, phases=grid, currents=-Jout)


def current_contrib_from_H_0(H_0, H12, phase, params):
    """Uses Dyson’s equation to obtain the Hamiltonian for other
    values of `phase` without further inversions (calling `null_H`).

    Parameters
    ----------
    H_0 : list
        Hamiltonian at a certain imaginary energy.
    H12 : numpy array
        The hopping matrix between the two cross
        sections of where the SelfEnergyLead is attached.
    phase : float
        Phase at which the supercurrent is calculated.
    params : dict
        A container that is used to store Hamiltonian parameters.
    Returns
    -------
    float
        Current contribution of `H_0`.
    """
    t = H12 * np.exp(1j * phase)
    gf = gf_from_H_0(H_0, t - H12)
    dim = t.shape[0]
    H12G21 = t.T.conj() @ gf[dim:, :dim]
    H21G12 = t @ gf[:dim, dim:]
    return -4 * params['T'] * params['current_unit'] * (
        np.trace(H21G12) - np.trace(H12G21)).imag


def current_at_phase(syst, hopping, params, H_0_cache, phase,
                     tol=1e-2, max_frequencies=500):
    """Find the supercurrent at a phase using a list of Hamiltonians at
    different imaginary energies (Matsubara frequencies). If this list
    does not contain enough Hamiltonians to converge, it automatically
    appends them at higher Matsubara frequencies untill the contribution
    is lower than `tol`, however, it cannot exceed `max_frequencies`.

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
        The finilized kwant system.
    hopping : function
        Function that returns the hopping matrix between the two cross sections
        of where the SelfEnergyLead is attached.
    params : dict
        A container that is used to store Hamiltonian parameters.
    H_0_cache : list
        Hamiltonians at different imaginary energies.
    phase : float, optional
        Phase at which the supercurrent is calculated.
    tol : float, optional
        Tolerance of the `current_at_phase` function.
    max_frequencies : int, optional
        Maximum number of Matsubara frequencies.

    Returns
    -------
    dict
        Dictionary with the critical phase, critical current, and `currents`
        evaluated at `phases`."""

    H12 = hopping(syst, params)
    I = 0
    for n in range(max_frequencies):
        if len(H_0_cache) <= n:
            H_0_cache.append(null_H(syst, params, n))
        I_contrib = current_contrib_from_H_0(H_0_cache[n], H12, phase, params)
        I += I_contrib
        if I_contrib == 0 or tol is not None and abs(I_contrib / I) < tol:
            return I
    # Did not converge within tol using max_frequencies Matsubara frequencies.
    if tol is not None:
        return np.nan
    # if tol is None, return the value after max_frequencies is reached.
    else:
        return I


def I_c(syst, hopping, params, tol=1e-2, max_frequencies=500, N_brute=30):
    """Find the critical current by optimizing the current-phase
    relation.

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
        The finilized kwant system.
    hopping : function
        Function that returns the hopping matrix between the two cross
        sections of where the SelfEnergyLead is attached.
    params : dict
        A container that is used to store Hamiltonian parameters.
    tol : float, optional
        Tolerance of the `current_at_phase` function.
    max_frequencies : int, optional
        Maximum number of Matsubara frequencies.
    N_brute : int, optional
        Number of points at which the CPR is evaluated in the brute
        force part of the algorithm.

    Returns
    -------
    dict
        Dictionary with the critical phase, critical current, and `currents`
        evaluated at `phases`."""
    H_0_cache = []
    func = lambda phase: -current_at_phase(syst, hopping, params, H_0_cache,
                                           phase, tol, max_frequencies)
    opt = scipy.optimize.brute(
        func, ranges=((-np.pi, np.pi),), Ns=N_brute, full_output=True)
    x0, fval, grid, Jout = opt
    return dict(phase_c=x0[0], current_c=-fval, phases=grid,
                currents=-Jout, N_freqs=len(H_0_cache))


# Functions related to creating the kwant system.

@lru_cache(maxsize=None)
def discretized_hamiltonian(a, holes=True, dim=3):
    """Discretize the the BdG Hamiltonian and returns
    A kwant.Builder template.

    Parameters
    ----------
    a : int
        Lattice constant in nm.
    holes : bool, optional
        Add particle-hole operators in the Hamiltonian.
    dim : int, optional
        Spatial dimension of the system.

    Returns
    -------
    templ_normal, templ_sc, templ_interface : kwant.Builder ojects
        Discretized Hamilonian functions of the semiconducting part,
        superconducting part, and for the interface, respectively.

    Notes
    -----
    The variable `c` should be (1e18 / constants.meV) if the units need to be
    in nm and meV and c_tunnel is a constant between 0 and 1 to reduce the
    hopping between the interface of the SM and SC.
    """
    if holes:
        ham = ("(0.5 * hbar**2 * (k_x**2 + k_y**2 + k_z**2) / m_eff * c - mu + V(x)) * kron(sigma_0, sigma_z) + "
               "alpha * (k_y * kron(sigma_x, sigma_z) - k_x * kron(sigma_y, sigma_z)) + "
               "0.5 * g * mu_B * (B_x * kron(sigma_x, sigma_0) + B_y * kron(sigma_y, sigma_0) + B_z * kron(sigma_z, sigma_0)) + "
               "Delta * kron(sigma_0, sigma_x)")
    else:
        ham = ("(0.5 * hbar**2 * (k_x**2 + k_y**2 + k_z**2) / m_eff * c - mu + V(x)) * sigma_0 + "
               "alpha * (k_y * sigma_x - k_x * sigma_y) + "
               "0.5 * g * mu_B * (B_x * sigma_x + B_y * sigma_y + B_z * sigma_z) +"
               "Delta * sigma_0")

    subs = {}
    if dim == 1:
        subs['k_y'] = subs['k_z'] = 0
    elif dim == 2:
        subs['k_z'] = 0

    subst_sm = {'Delta': 0, **subs}
    subst_sc = {'g': 0, 'alpha': 0, **subs}
    subst_interface = {'c': 'c * c_tunnel', 'alpha': 0, **subs}

    templ_sm = discretize(ham, locals=subst_sm, grid_spacing=a)
    templ_sc = discretize(ham, locals=subst_sc, grid_spacing=a)
    templ_interface = discretize(ham, locals=subst_interface, grid_spacing=a)

    return templ_sm, templ_sc, templ_interface


def add_disorder_to_template(template, disorder_variable=None):
    # Only works with particle-hole + spin DOF or only spin.
    template = deepcopy(template)  # Needed because kwant.Builder is mutable
    s0 = np.eye(2, dtype=complex)
    sz = np.array([[1, 0], [0, -1]], dtype=complex)
    s0sz = np.kron(s0, sz)
    norbs = template.lattice.norbs
    mat = s0sz if norbs == 4 else s0

    def onsite_disorder(site, disorder, salt):
        return disorder * (uniform(repr(site), repr(salt)) - .5) * mat

    if disorder_variable is not None:
        onsite_disorder= change_var_name(onsite_disorder, 'disorder',
                                         disorder_variable)

    for site, onsite in template.site_value_pairs():
        onsite = template[site]
        template[site] = combine(onsite, onsite_disorder, operator.add, 1)

    return template


def apply_peierls_to_template(template, xyz_offset=(0, 0, 0)):
    """Adds p.orbital argument to the hopping functions."""
    template = deepcopy(template)  # Needed because kwant.Builder is mutable
    x0, y0, z0 = xyz_offset
    lat = template.lattice
    a = np.max(lat.prim_vecs)  # lattice contant

    def phase(site1, site2, B_x, B_y, B_z, orbital, e, hbar):
        x, y, z = site1.tag
        direction = site2.tag - site1.tag
        A = [B_y * (z - z0) - B_z * (y - y0), 0, B_x * (y - y0)]
        A = np.dot(A, direction) * a**2 * 1e-18 * e / hbar
        phase = np.exp(-1j * A)
        if orbital:
            if lat.norbs == 2:  # No PH degrees of freedom
                return phase
            elif lat.norbs == 4:
                return np.array([phase, phase.conj(), phase, phase.conj()],
                                dtype='complex128')
        else:  # No orbital phase
            return 1

    for (site1, site2), hop in template.hopping_value_pairs():
        template[site1, site2] = combine(hop, phase, operator.mul, 2)
    return template


def get_offset(shape, start, lat):
    a = np.max(lat.prim_vecs)
    coords = [site.pos for site in lat.shape(shape, start)()]
    xyz_offset = np.mean(coords, axis=0)
    return xyz_offset


def at_interface(site1, site2, shape1, shape2):
    return ((shape1[0](site1) and shape2[0](site2)) or
            (shape2[0](site1) and shape1[0](site2)))


def change_hopping_at_interface(syst, template, shape1, shape2):
    for (site1, site2), hop in syst.hopping_value_pairs():
        if at_interface(site1, site2, shape1, shape2):
            syst[site1, site2] = template[site1, site2]
    return syst


def cylinder_sector(r_out, r_in=0, L=1, L0=0, phi=360, angle=0, a=10):
    """Returns the shape function and start coords for a wire with
    as cylindrical cross section.

    Parameters
    ----------
    r_out : int
        Outer radius in nm.
    r_in : int, optional
        Inner radius in nm.
    L : int, optional
        Length of wire from L0 in nm, -1 if infinite in x-direction.
    L0 : int, optional
        Start position in x.
    phi : int, optional
        Coverage angle in degrees.
    angle : int, optional
        Angle of tilting from top in degrees.
    a : int, optional
        Discretization constant in nm.

    Returns
    -------
    (shape_func, *(start_coords))
    """
    phi *= np.pi / 360
    angle *= np.pi / 180
    r1sq, r2sq = r_in**2, r_out**2

    def sector(site):
        try:
            x, y, z = site.pos
        except AttributeError:
            x, y, z = site
        n = (y + 1j * z) * np.exp(1j * angle)
        y, z = n.real, n.imag
        rsq = y**2 + z**2

        shape_yz = r1sq <= rsq < r2sq and z >= np.cos(phi) * np.sqrt(rsq)
        return (shape_yz and L0 <= x < L) if L > 0 else shape_yz

    r_mid = (r_out + r_in) / 2
    start_coords = np.array([L - a,
                             r_mid * np.sin(angle),
                             r_mid * np.cos(angle)])

    return sector, start_coords


def square_sector(r_out, r_in=0, L=1, L0=0, phi=360, angle=0, a=10):
    """Returns the shape function and start coords of a wire
    with a square cross section.

    Parameters
    ----------
    r_out : int
        Outer radius in nm.
    r_in : int
        Inner radius in nm.
    L : int
        Length of wire from L0 in nm, -1 if infinite in x-direction.
    L0 : int
        Start position in x.
    phi : ignored
        Ignored variable, to have same arguments as cylinder_sector.
    angle : ignored
        Ignored variable, to have same arguments as cylinder_sector.
    a : int
        Discretization constant in nm.

    Returns
    -------
    (shape_func, *(start_coords))
    """
    if r_in > 0:
        def sector(site):
            try:
                x, y, z = site.pos
            except AttributeError:
                x, y, z = site
            shape_yz = -r_in <= y < r_in and r_in <= z < r_out
            return (shape_yz and L0 <= x < L) if L > 0 else shape_yz
        return sector, (L - a, 0, r_in + a)
    else:
        def sector(site):
            try:
                x, y, z = site.pos
            except AttributeError:
                x, y, z = site
            shape_yz = -r_out <= y < r_out and -r_out <= z < r_out
            return (shape_yz and L0 <= x < L) if L > 0 else shape_yz
        return sector, (L - a, 0, 0)


@lru_cache(maxsize=None)
def make_1d_wire(a=10, L=400, L_sc=400, with_leads=True):
    """Create a 1D semiconducting wire of length `L` with superconductors
    of length `L_sc` on its ends.

    Parameters
    ----------
    a : int
        Discretization constant in nm.
    L : int
        Length of wire (the scattering semi-conducting part) in nm.
    L_sc : int
        Length of superconducting ends in nm.
    with_leads : bool
        Add infinite SC leads to the ends of the nanowire.

    Returns
    -------
    syst : kwant.builder.FiniteSystem
        The finilized kwant system.
    hopping : function
        Function that returns the hopping matrix between the two cross sections
        of where the SelfEnergyLead is attached.
    """
    ham = ("(0.5 * hbar**2 * k_x**2 / m_eff * c - mu) * kron(sigma_0, sigma_z) -"
           "alpha * k_x * kron(sigma_y, sigma_z) + "
           "0.5 * g * mu_B * B_x * kron(sigma_x, sigma_0) + Delta * kron(sigma_0, sigma_x)")

    templ_normal = discretize(ham, locals={'Delta': 0}, grid_spacing=a)
    templ_sc = discretize(ham, grid_spacing=a)

    lat = templ_normal.lattice
    syst = kwant.Builder()

    def shape(x_left, x_right):
        return lambda s: x_left <= s.pos[0] < x_right, (x_left,)

    syst.fill(templ_sc, *shape(-L_sc, 0))
    syst.fill(templ_normal, *shape(0, L))
    syst.fill(templ_sc, *shape(L, L+L_sc))

    cuts = get_cuts(syst, lat, L//(2*a), (L//(2*a)+1))
    syst = add_vlead(syst, lat, *cuts)

    lead = kwant.Builder(kwant.TranslationalSymmetry([a]))
    lead.fill(templ_sc, lambda x: True, (0,))

    if with_leads:
        syst.attach_lead(lead)
        syst.attach_lead(lead.reversed())

    syst = syst.finalized()

    hopping = hopping_between_cuts(syst, *cuts)
    return syst, hopping


@lru_cache(maxsize=None)
def make_2d_test_system(X=2, Y=2, a=1):
    ham = "(hbar^2 * (k_x^2 + k_y^2) / (2 * m) * c - mu) * sigma_z + Delta * sigma_x"
    template_lead = discretize(ham, grid_spacing=a)
    template = discretize(ham, locals={'Delta': 0}, grid_spacing=a)
    syst = kwant.Builder()
    syst.fill(template, lambda s: 0 <= s.pos[0] < X and 0 <= s.pos[1] < Y, (0, 0))
    lat = template.lattice

    # Add 0 self energy lead
    cuts = get_cuts(syst, lat)
    syst = add_vlead(syst, lat, *cuts)

    # Leads
    lead = kwant.Builder(kwant.TranslationalSymmetry((a, 0)))
    lead.fill(template_lead, lambda s: 0 <= s.pos[1] < Y, (0, 0))
    syst.attach_lead(lead)
    syst.attach_lead(lead.reversed())
    syst = syst.finalized()

    hopping = hopping_between_cuts(syst, *cuts)
    return syst, hopping


@lru_cache(maxsize=None)
def make_3d_test_system(X, Y, Z, a=10, test_hamiltonian=True):
    if test_hamiltonian:
        ham = '(t * (k_x**2 + k_y**2 + k_z**2) - mu) * sigma_z + Delta * sigma_x'
        templ_normal = discretize(ham, locals={'Delta': 0})
        templ_sc = discretize(ham)
    else:
        templ_normal, templ_sc, *_ = discretized_hamiltonian(a)

    lat = templ_normal.lattice
    syst = kwant.Builder()
    syst.fill(templ_normal, lambda s: (0 <= s.pos[0] < X and 0 <= s.pos[1] < Y and
                                       0 <= s.pos[2] < Z), (0, 0, 0))

    cuts = get_cuts(syst, lat)
    syst = add_vlead(syst, lat, *cuts)

    lead = kwant.Builder(kwant.TranslationalSymmetry((a, 0, 0)))
    lead.fill(templ_sc, lambda s: 0 <= s.pos[1] < Y and 0 <= s.pos[2] < Z, (0, 0, 0))

    syst.attach_lead(lead)
    syst.attach_lead(lead.reversed())

    syst = syst.finalized()
    hopping = hopping_between_cuts(syst, *cuts)

    return syst, hopping


@lru_cache(maxsize=None)
def make_3d_wire(a, L, r1, r2, phi, angle, L_sc, site_disorder, with_vlead,
                 with_leads, with_shell, shape, holes):
    """Create a cylindrical 3D wire partially covered with a
    superconducting (SC) shell, but without superconductor in the
    scattering region of length L.

    Parameters
    ----------
    a : int
        Discretization constant in nm.
    L : int
        Length of wire (the scattering part without SC shell.) Should be bigger
        than 4 unit cells (4*a) to have the vleads in a region without a SC shell.
    r1 : int
        Radius of normal part of wire in nm.
    r2 : int
        Radius of superconductor in nm.
    phi : int
        Coverage angle of superconductor in degrees.
    angle : int
        Angle of tilting of superconductor from top in degrees.
    L_sc : int
        Number of unit cells that has a superconducting shell. If the system
        has infinite leads, set L_sc=a.
    site_disorder : bool
        When True, syst requires `disorder` and `salt` aguments.
    with_vlead : bool
        If True a SelfEnergyLead with zero energy is added to a slice of the system.
    with_leads : bool
        If True it appends infinite leads with superconducting shell.
    with_shell : bool
        Adds shell to the correct areas. If False no SC shell is added and
        only a cylindrical wire will be created.
    shape : str
        Either `circle` or `square` shaped cross section.
    holes : bool
        Add particle-hole operators in the Hamiltonian. Turn off when calculating
        the mean-free path.

    Returns
    -------
    syst : kwant.builder.FiniteSystem
        The finilized kwant system.
    hopping : function
        Function that returns the hopping matrix between the two cross sections
        of where the SelfEnergyLead is attached.

    Examples
    --------
    This doesn't use default parameters because the variables need to be saved,
    to a file. So I create a dictionary that is passed to the function.

    >>> syst_params = dict(A_in_SC=True, a=10, angle=0, site_disorder=False,
    ...                    L=30, L_sc=10, phi=185, r1=50, r2=70,
    ...                    shape='square', with_leads=True,
    ...                    with_shell=True, with_vlead=True, holes=True)
    >>> syst, hopping = make_3d_wire(**syst_params)

    """
    assert L_sc % a == 0
    assert L % a == 0

    # The parts with a SC shell are not counted in the length L, so it's
    # modified as:
    L += 2*L_sc

    if shape == 'square':
        shape_function = square_sector
    elif shape == 'circle':
        shape_function = cylinder_sector
    else:
        raise NotImplementedError('Only square or circle wire cross section allowed')

    # Wire scattering region shapes
    shape_normal = shape_function(r_out=r1, angle=angle, L=L, a=a)
    # Superconductor slice in the beginning of the scattering region of L_sc
    # unit cells
    shape_sc_start = shape_function(
        r_out=r2, r_in=r1, phi=phi, angle=angle, L=L_sc, a=a)
    # Superconductor slice in the end of the scattering region of L_sc unit
    # cells
    shape_sc_end = shape_function(
        r_out=r2, r_in=r1, phi=phi, angle=angle, L0=L-L_sc, L=L, a=a)

    # Lead shapes
    shape_sc_lead = shape_function(
        r_out=r2, r_in=r1, phi=phi, angle=angle, L=-1, a=a)
    shape_normal_lead = shape_function(r_out=r1, angle=angle, L=-1, a=a)

    # Create the system and the lead Builders
    syst = kwant.Builder()
    lead = kwant.Builder(kwant.TranslationalSymmetry((-a, 0, 0)))

    # Create the templates with Hamiltonian and apply the Peierls subst. to it.
    templ_normal, templ_sc, templ_interface = discretized_hamiltonian(a, holes=holes)
    templ_normal = apply_peierls_to_template(templ_normal)
    templ_interface = apply_peierls_to_template(templ_interface)
    xyz_offset = get_offset(*shape_sc_start, templ_sc.lattice)
    templ_sc = apply_peierls_to_template(templ_sc, xyz_offset)

    # Fill the normal part in the scattering region
    if site_disorder:
        syst.fill(add_disorder_to_template(templ_normal), *shape_normal)
    else:
        syst.fill(templ_normal, *shape_normal)

    # Fill in the infinite lead
    lead.fill(templ_normal, *shape_normal_lead)

    if with_shell:
        # Add the SC shell to the beginning and end slice of the scattering
        # region and to the lead.
        syst.fill(templ_sc, *shape_sc_start)
        syst.fill(templ_sc, *shape_sc_end)
        lead.fill(templ_sc, *shape_sc_lead)

    # Define left and right cut in wire in the middle of the wire, a region
    # without superconducting shell.
    lat = templ_normal.lattice
    cuts = get_cuts(syst, lat, L // (2*a) - 1, L // (2*a))
    # Sort the sites in the `cuts` list.
    cuts = [sorted(cut, key=lambda s: s.pos[1] + s.pos[2]*1e6) for cut in cuts]

    if with_vlead:
        syst = add_vlead(syst, lat, *cuts)

    if with_shell:
        # Adding a tunnel barrier between SM and SC
        syst = change_hopping_at_interface(syst, templ_interface,
                                           shape_normal, shape_sc_start)
        syst = change_hopping_at_interface(syst, templ_interface,
                                           shape_normal, shape_sc_end)
        lead = change_hopping_at_interface(lead, templ_interface,
                                           shape_normal_lead, shape_sc_lead)

    if with_leads:
        syst.attach_lead(lead)
        syst.attach_lead(lead.reversed())

    syst = syst.finalized()
    hopping = hopping_between_cuts(syst, *cuts)
    return syst, hopping


==> code/generate-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculations of supercurrents in a proximitized semiconducting 3D nanowire\n",
    "The simulations in this notebook generate data that is used for the plotting of the theoretical figures of the paper.\n",
    "\n",
    "Some simulations are expensive and take ~20hrs on 300 cores. Therefore we often cut up the simulation in parts using the `funcs.run_simulation` function with the `N` argument. The resulting (partial) data is saved in `pandas.DataFrame`s.\n",
    "\n",
    "To view the resulting data (after joining the parts with `funcs.combine_dfs`, see example just below) see [paper-figures.ipynb](paper-figures.ipynb) for the figures from the paper or [explore-data.ipynb](explore-data.ipynb) to interactively explore the data using sliders.\n",
    "\n",
    "### Example: joining the data files\n",
    "```python\n",
    "# If the simulation is run with:\n",
    "funcs.run_simulation(lview, func, vals, parameters=dict(**params, **syst_pars),\n",
    "                     fname_i='tmp/1d_alpha_vs_B_x_{}.hdf', N=20000, overwrite=True)\n",
    "# You can join the resulting files with:\n",
    "df = funcs.combine_dfs('tmp/1d_alpha_vs_B_x_*.hdf', 'data/1d_alpha_vs_B_x.hdf')\n",
    "```\n",
    "\n",
    "# The Python conda environment that is used\n",
    "* We used the following Python environment. See [README.md](README.md) for installation instructions.\n",
    "```yaml\n",
    "name: python3\n",
    "channels:\n",
    "  - conda-forge\n",
    "dependencies:\n",
    "  - python=3.6\n",
    "  - kwant=1.3\n",
    "  - holoviews=1.8.1\n",
    "  - xarray=0.9.6\n",
    "  - pandas=0.20.3\n",
    "  - pytables=3.4.2\n",
    "  - toolz=0.8.2\n",
    "  - hpc05  # This is only needed if you use a PBS cluster with headnode, as on the TU Delft network\n",
    "```\n",
    "\n",
    "## Notes\n",
    "* See [example-toy-models.ipynb](example-toy-models.ipynb) for simpler examples.\n",
    "* Read the comments!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Connect the ipyparallel.Client\n",
    "try:\n",
    "    # If this can be imported, it assumes you have access to a PBS cluster\n",
    "    # with a headnode where you started a cluster\n",
    "    import hpc05\n",
    "    client = hpc05.Client(profile='pbs', timeout=60)\n",
    "    print(\"Connected to hpc05\")\n",
    "except ImportError:\n",
    "    # Otherwise start an ipyparallel ipcluster locally\n",
    "    from ipyparallel import Client\n",
    "    client = Client()\n",
    "    print(\"Connected to local engines\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "dview = client[:]\n",
    "dview.use_dill()\n",
    "lview = client.load_balanced_view()\n",
    "print('Connected to {} engines.'.format(len(dview)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Make sure this folder is in your $PYTHONPATH of the ipengines\n",
    "# or set the correct location in the next line (run after all engines are connected)\n",
    "%px import sys, os; sys.path.append(os.path.expanduser('~/Work/nanowire_current/'))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Related third party imports\n",
    "import holoviews as hv\n",
    "import kwant\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "# Local imports\n",
    "import funcs\n",
    "\n",
    "%matplotlib inline\n",
    "hv.notebook_extension()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Creating some wires as example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Create system with infinite leads\n",
    "syst_pars = dict(a=8, angle=0, site_disorder=False, holes=True, L=200, L_sc=80,\n",
    "                 phi=135, r1=50, r2=70, shape='circle', with_leads=True,\n",
    "                 with_shell=True, with_vlead=True)\n",
    "\n",
    "syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "kwant.plot(syst);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Create system without leads and bigger SC regions\n",
    "syst_pars['L_sc'] = 40\n",
    "syst_pars['L'] = 40\n",
    "syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "kwant.plot(syst, site_size=0, hop_lw=0.1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Create system without leads\n",
    "syst_pars['with_leads'] = False\n",
    "syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "kwant.plot(syst);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Mean free path calculation\n",
    "See [mean-free-path.ipynb](mean-free-path.ipynb) for the data processing."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "syst_pars = dict(a=8, angle=0, site_disorder=True, holes=False, L_sc=8,\n",
    "                 phi=135, r1=50, r2=70, shape='circle', with_leads=True,\n",
    "                 with_shell=False, with_vlead=False)\n",
    "\n",
    "params = dict(alpha=20, B_x=0, B_y=0, B_z=0, Delta=0, g=50,\n",
    "              orbital=True, V='lambda x: 0', **funcs.constants.__dict__)\n",
    "\n",
    "Ls = np.arange(80, 2000, 80)\n",
    "salts = np.arange(0, 10)\n",
    "disorders = [0, 10, 20, 30, 40, 50, 55, 60, 65, 70, 75, 80, 90, 100, 110]\n",
    "mus = np.arange(10, 31)\n",
    "\n",
    "vals = funcs.named_product(salt=salts, disorder=disorders, L=Ls, mu=mus)\n",
    "print(len(vals))\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import kwant, funcs\n",
    "    \n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "    \n",
    "    # Remove the parameters from `params` that belong in `syst_pars`.\n",
    "    for x in ['L']:\n",
    "        syst_pars[x] = params.pop(x)\n",
    "\n",
    "    syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "    smatrix = kwant.smatrix(syst, params=params)\n",
    "    \n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(transmission=smatrix.transmission(0, 1),\n",
    "                num_propagating=smatrix.num_propagating(0),\n",
    "                **val)\n",
    "\n",
    "fname = 'data/mean_free_path.hdf'\n",
    "funcs.run_simulation(lview, func, vals, dict(**params, **syst_pars), fname, overwrite=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $B_x(I_c)$ combinations of effects and geometries:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "syst_pars = dict(a=8, angle=0, site_disorder=False, holes=True, phi=135,\n",
    "                 r1=50, r2=70, shape='circle', with_shell=True, with_vlead=True)\n",
    "\n",
    "params = dict(B_y=0, B_z=0, Delta=60, c_tunnel=5/8, V=lambda x: 0, **funcs.constants.__dict__)\n",
    "\n",
    "Ts = [0.1, 0.5, 1]\n",
    "orbital_bools = [False, True]\n",
    "gs = [0, 50]\n",
    "alphas = [0, 20]\n",
    "mus = [10, 15, 20, 25, 30]\n",
    "Ls = [80, 160, 320, 640]\n",
    "leads = [(True, 8), (False, 400)]\n",
    "Bs = np.linspace(0, 2, 101)\n",
    "\n",
    "vals = funcs.named_product(T=Ts, L=Ls, orbital=orbital_bools,\n",
    "                           g=gs, alpha=alphas, mu=mus, leads=leads, B_x=Bs)\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import funcs\n",
    "    val['with_leads'], val['L_sc'] = val['leads']\n",
    "\n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "\n",
    "    # Remove the parameters from `params` that belong in `syst_pars`.\n",
    "    for x in ['with_leads', 'L_sc', 'L']:\n",
    "        syst_pars[x] = params.pop(x)\n",
    "\n",
    "    syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "\n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(**funcs.I_c(syst, hopping, params), **val)\n",
    "\n",
    "fname = \"tmp/I_c(B_x)_no_disorder_combinations_of_effects_and_geometries_{}.hdf\"\n",
    "funcs.run_simulation(lview, func, vals, dict(**params, **syst_pars), fname, 2000)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $B_x(I_c)$ with disorder:\n",
    "* Main paper figure 4\n",
    "* Supplementary materials figure 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ONLY_PAPER_COMBINATIONS = False\n",
    "\n",
    "syst_pars = dict(a=8, angle=0, site_disorder=True, holes=True, L=640,\n",
    "                 L_sc=8, phi=135, r1=50, r2=70, shape='circle',\n",
    "                 with_leads=True, with_shell=True, with_vlead=True)\n",
    "\n",
    "params = dict(B_y=0, B_z=0, Delta=60, c_tunnel=5/8, V='lambda x: 0', T=100e-3, **funcs.constants.__dict__)\n",
    "\n",
    "Bs = np.linspace(0, 0.5, 201)\n",
    "\n",
    "if ONLY_PAPER_COMBINATIONS:\n",
    "    # These are all the combinations of effects that are showed in Fig. 4 of the main paper.\n",
    "    vals = [[(0, 0, True, 50, 20, 10, B),\n",
    "             (0, 0, False, 50, 20, 10, B),\n",
    "             (0, 0, True, 50, 0, 10, B),\n",
    "             (0, 0, False, 50, 0, 10, B),\n",
    "             (0, 0, True, 50, 20, 20, B),\n",
    "             (0, 0, False, 50, 20, 20, B),\n",
    "             (0, 0, True, 50, 0, 20, B),\n",
    "             (0, 0, False, 50, 0, 20, B),\n",
    "             (7, 75, True, 50, 20, 20, B)]\n",
    "            for B in Bs]\n",
    "    vals = sum(vals, [])\n",
    "    names = ['salt', 'disorder', 'orbital', 'g', 'alphas', 'mu', 'B_x']\n",
    "    vals = [dict(zip(names, val)) for val in vals]\n",
    "\n",
    "else:\n",
    "    # Calculate all combinations of effects (which is much slower.)\n",
    "    vals = funcs.named_product(salt=np.arange(0, 8, 1), disorder=[0, 75], \n",
    "                               orbital=[False, True], g=[0, 50], alpha=[0, 20],\n",
    "                               mu=[10, 20], B_x=Bs)\n",
    "\n",
    "    # Filter out different salts when there is no disorder.\n",
    "    vals = [val for val in vals if not (val['salt'] > 0 and val['disorder'] == 0)]\n",
    "\n",
    "print(len(vals))\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import funcs\n",
    "    syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "    \n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "    \n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(**funcs.I_c(syst, hopping, params), **val)\n",
    "\n",
    "fname_i = \"tmp/I_c(B_x)_mu10,20meV_disorder0,75meV_T0.1K_all_combinations_of_effects_{}.hdf\"\n",
    "funcs.run_simulation(lview, func, vals, dict(**params, **syst_pars), fname_i, 2500)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Rotation of the magnetic field in the $xy$-plane\n",
    "* Supplementary materials figure 10"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "![](https://upload.wikimedia.org/wikipedia/commons/thumb/4/4f/3D_Spherical.svg/200px-3D_Spherical.svg.png)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "syst_pars = dict(a=8, angle=0, site_disorder=True, holes=True, L=160, L_sc=8,\n",
    "                 phi=135, r1=50, r2=70, shape='circle',\n",
    "                 with_leads=True, with_shell=True, with_vlead=True)\n",
    "\n",
    "params = dict(alpha=20, B_z=0, Delta=60, g=50, mu=20, salt=7,\n",
    "              orbital=True, c_tunnel=5/8, V='lambda x: 0', T=100e-3, **funcs.constants.__dict__)\n",
    "\n",
    "Bs = np.linspace(0, 2, 101)\n",
    "thetas = [0, 45, 90]\n",
    "vals = funcs.named_product(B=Bs, theta=thetas, disorder=[0, 75])\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import funcs\n",
    "    import numpy as np\n",
    "    angle = np.deg2rad(val['theta'])\n",
    "    val['B_x'] = val['B'] * np.cos(angle).round(15)\n",
    "    val['B_y'] = val['B'] * np.sin(angle).round(15)\n",
    "    \n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "\n",
    "    syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "\n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(**funcs.I_c(syst, hopping, params), **val)\n",
    "\n",
    "fname = 'data/I_c(B_x)_mu20meV_rotation_of_field_in_xy_plane.hdf'\n",
    "funcs.run_simulation(lview, func, vals, dict(**syst_pars, **params), fname, None, overwrite=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Tuning the induced gap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "syst_pars = dict(a=8, angle=0, site_disorder=False, holes=True,\n",
    "                 L=80, L_sc=8, phi=135, r1=50, r2=70, shape='circle',\n",
    "                 with_leads=True, with_shell=True, with_vlead=False)\n",
    "\n",
    "params = dict(alpha=20, B_x=0, B_y=0, B_z=0, g=50, orbital=True,\n",
    "              c_tunnel=5/8, V='lambda x: 0', **funcs.constants.__dict__,)\n",
    "\n",
    "mus = np.linspace(2, 30, 50)\n",
    "Deltas = np.linspace(0, 100, 50)\n",
    "\n",
    "vals = funcs.named_product(Delta=Deltas, mu=mus)\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import funcs\n",
    "    import numpy as np\n",
    "    lead = funcs.make_3d_wire(**syst_pars)[0].leads[1]\n",
    "\n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "\n",
    "    # Create the Hamiltonian `ham` at k=0.\n",
    "    h0 = lead.cell_hamiltonian(params=params)\n",
    "    t0 = lead.inter_cell_hopping(params=params)\n",
    "    ham = h0 + t0 + t0.conj().T\n",
    "\n",
    "    # Find the energies.\n",
    "    ev = np.linalg.eigvalsh(ham)\n",
    "    \n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(E_min=np.abs(ev).min(), **val)\n",
    "\n",
    "funcs.run_simulation(lview, func, vals, dict(**params, **syst_pars), 'data/gap_tuning.hdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot the gaps and find the `Delta` that is needed for the required `Delta_induced`.\n",
    "df = pd.read_hdf('data/gap_tuning.hdf')\n",
    "Deltas = sorted(df.Delta.unique())\n",
    "mus = sorted(df.mu.unique())\n",
    "gap = np.reshape(df.E_min.values, (len(Deltas), len(mus))) \n",
    "max_gap = np.max(np.min(gap, axis=1))\n",
    "print(\"Max gap is {} meV\".format(max_gap))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "hv.Curve((Deltas, gap.min(axis=1)), kdims=[r'$\\Delta$'], vdims=[r'$E_{gap}$'],\n",
    "         label=r\"$E_{gap}$ over range of $\\Delta$'s\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "Delta_ind = {delta: hv.Path((mus, evs), kdims=[r'$\\mu$', ('E_gap', r'$E_{gap}$')]) \n",
    "      for evs, delta in zip(gap, Deltas)}\n",
    "\n",
    "hm = hv.HoloMap(Delta_ind, kdims=[r'$\\Delta$'])\n",
    "(hm.select(E_gap=(0.15, 0.40)) * hv.HLine(0.25))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gate simulation with and without disorder $I_c(B_x, V)$\n",
    "* Main paper figure 5(b)\n",
    "* Supplementary materials figure 9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# Plot test\n",
    "syst_pars = dict(a=8, angle=0, site_disorder=False, holes=True,\n",
    "                 L=640, L_sc=8, phi=135, r1=50, r2=70, shape='circle',\n",
    "                 with_leads=True, with_shell=True, with_vlead=True)\n",
    "\n",
    "syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "gate_fun = funcs.gate(syst, 100, 160)\n",
    "sites = [gate_fun(pos[0]) for pos in [i.pos for i in syst.sites]]\n",
    "kwant.plot(syst, site_lw=0, site_color=sites, colorbar=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "syst_pars = dict(a=8, angle=0, site_disorder=True, holes=True,\n",
    "                 L=640, L_sc=8, phi=135, r1=50, r2=70, shape='circle',\n",
    "                 with_leads=True, with_shell=True, with_vlead=True)\n",
    "\n",
    "params = dict(alpha=20, B_y=0, B_z=0, Delta=60, g=50, mu=20, orbital=True,\n",
    "              c_tunnel=5/8, salt=7, T=100e-3, **funcs.constants.__dict__)\n",
    "\n",
    "Bs = np.linspace(0, 0.5, 51)\n",
    "Vs = np.linspace(0, 10, 51)\n",
    "gate_sizes = [160]\n",
    "disorders = [0, 75]\n",
    "\n",
    "vals = funcs.named_product(gate_size=gate_sizes,\n",
    "                           disorder=disorders, V=Vs, B_x=Bs)\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import funcs\n",
    "    syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "\n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "\n",
    "    # Create a potential function for the gate.\n",
    "    params['V'] = funcs.gate(syst, params['V'], params['gate_size'])\n",
    "\n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(**funcs.I_c(syst, hopping, params), **val)\n",
    "\n",
    "fname = \"tmp/I_c(B_x,_V)_gate160nm_mu20meV_disorder0,75meV_T0.1K_{}.hdf\"\n",
    "funcs.run_simulation(lview, func, vals, dict(**params, **syst_pars), fname, 2500)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 1D toymodel $I_c(\\alpha, B_x)$\n",
    "Supplementary materials figure 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "syst_pars = dict(a=10, L=500, L_sc=100)\n",
    "\n",
    "params = dict(B_y=0, B_z=0, Delta=0.25, g=50, V='lambda x: 0', T=0.1,\n",
    "              **funcs.constants.__dict__)\n",
    "\n",
    "alphas = np.linspace(0, 30, 101)\n",
    "B_xs = np.linspace(0, 1.4, 101)\n",
    "mus = [0.1, 0.3, 1, 3, 10, 30]\n",
    "\n",
    "vals = funcs.named_product(alpha=alphas, B_x=B_xs, mu=mus)\n",
    "\n",
    "def func(val, syst_pars=syst_pars, params=params):\n",
    "    import funcs\n",
    "    syst, hopping = funcs.make_1d_wire(**syst_pars)\n",
    "\n",
    "    # Combine the fixed parameters `params` and the changing\n",
    "    # parameters `val` to one dict and evaluate the string\n",
    "    # lambda functions.\n",
    "    params = funcs.parse_params(dict(**params, **val))\n",
    "\n",
    "    # Return a combined dictionary with the results and input.\n",
    "    return dict(**funcs.I_c(syst, hopping, params), **val)\n",
    "\n",
    "funcs.run_simulation(lview, func, vals, dict(**params, **syst_pars),\n",
    "                     'tmp/1d_alpha_vs_B_x_{}.hdf', N=20000, overwrite=True)"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/mean-free-path.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculating the mean-free path using conductance calculations\n",
    "\n",
    "In order to generate the data that is used to fit, run the code in [generate-data.ipynb](generate-data.ipynb). Or download the data, see [README.md](README.md)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import holoviews as hv\n",
    "import pandas as pd\n",
    "hv.notebook_extension()\n",
    "%opts Scatter (color='b') \n",
    "\n",
    "pd.set_option('display.max_columns', None)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Mean free path $g \\sim N_{ch} / (1 + L / \\lambda_{MFP})$\n",
    "\n",
    "We fit:\n",
    "$1/g \\sim  (1/N_{ch} + L / (\\lambda_{MFP}N_{ch}))$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df = pd.read_hdf('data/mean_free_path.hdf')\n",
    "gb = df.groupby(['disorder', 'L', 'mu', 'num_propagating'])['transmission']\n",
    "conduction = gb.agg({'means' : np.mean, 'vars' : np.var}).reset_index()\n",
    "\n",
    "d = {}\n",
    "for key, gr in conduction.groupby(['L', 'mu']):\n",
    "    d[key] = (hv.Curve((gr.disorder, gr.means), kdims=['disorder'], vdims=['resistance']) *\n",
    "              hv.Spread((gr.disorder, gr.means, gr.vars)) *\n",
    "              hv.Scatter((gr.disorder, gr.means)))[:, 0:25]\n",
    "hv.util.Dynamic(hv.HoloMap(d, kdims=['L', 'mu']))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Using a simple polyfit to find  $\\lambda_{MFP}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "for (mu, disorder), gr in conduction.groupby(['mu', 'disorder']):\n",
    "    modes = gr.num_propagating.values[0]\n",
    "    fit = np.polyfit(gr.L, 1/gr.means, deg=1)\n",
    "    mfp = 1 / (modes * fit[0])\n",
    "    print(\"mu: {} meV, disorder: {} meV, mfp: {:.0f} nm, num modes: {}\".format(mu, disorder, mfp, modes))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Using bootstrapping to find $\\lambda_{MFP}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "from functools import partial\n",
    "from scipy import optimize\n",
    "\n",
    "def fit_bootstrap(p0, datax, datay, function, yerr_systematic=0.0):\n",
    "    \"\"\"From http://stackoverflow.com/a/21844726/3447047\"\"\"\n",
    "    errfunc = lambda p, x, y: function(x, p) - y\n",
    "\n",
    "    # Fit first time\n",
    "    pfit, perr = optimize.leastsq(errfunc, p0, args=(datax, datay), full_output=0)\n",
    "\n",
    "\n",
    "    # Get the stdev of the residuals\n",
    "    residuals = errfunc(pfit, datax, datay)\n",
    "    sigma_res = np.std(residuals)\n",
    "\n",
    "    sigma_err_total = np.sqrt(sigma_res**2 + yerr_systematic**2)\n",
    "\n",
    "    # 100 random data sets are generated and fitted\n",
    "    ps = []\n",
    "    for i in range(100):\n",
    "\n",
    "        randomDelta = np.random.normal(0., sigma_err_total, len(datay))\n",
    "        randomdataY = datay + randomDelta\n",
    "\n",
    "        randomfit, randomcov = optimize.leastsq(\n",
    "            errfunc, p0, args=(datax, randomdataY), full_output=0)\n",
    "\n",
    "        ps.append(randomfit) \n",
    "\n",
    "    ps = np.array(ps)\n",
    "    mean_pfit = np.mean(ps,0)\n",
    "\n",
    "    # You can choose the confidence interval that you want for your\n",
    "    # parameter estimates: \n",
    "    Nsigma = 2. # 1sigma gets approximately the same as methods above\n",
    "                # 1sigma corresponds to 68.3% confidence interval\n",
    "                # 2sigma corresponds to 95.44% confidence interval\n",
    "    err_pfit = Nsigma * np.std(ps, 0) \n",
    "\n",
    "    pfit_bootstrap = mean_pfit\n",
    "    perr_bootstrap = err_pfit\n",
    "    return pfit_bootstrap, perr_bootstrap \n",
    "\n",
    "def inv_conductance(L, lambda_mfp, N_ch):\n",
    "    return 1 / N_ch + L / (lambda_mfp * N_ch)\n",
    "\n",
    "for (mu, disorder), gr in conduction.groupby(['mu', 'disorder']):\n",
    "    modes = gr.num_propagating.values[0]\n",
    "    ff = partial(inv_conductance, N_ch=modes)\n",
    "    xdata = gr.L\n",
    "    ydata = 1 / gr.means\n",
    "    pstart = 1000\n",
    "    pfit, perr = fit_bootstrap(pstart, xdata, ydata, ff)\n",
    "    print(\"mu: {} meV, disorder: {} meV, mfp: {:.0f} nm ± {:.0f}\".format(mu, disorder, pfit[0], perr[0]))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/paper-figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Paper figures\n",
    "\n",
    "In this notebook all the figures from the paper are generated.\n",
    "\n",
    "Download the data if you haven't done so, see [README.md](README.md) for the download instructions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from funcs import constants\n",
    "import funcs\n",
    "import os\n",
    "\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "\n",
    "os.makedirs('figures', exist_ok=True)\n",
    "golden_mean = (np.sqrt(5) - 1) / 2 # Aesthetic ratio\n",
    "fig_width_pt = 246.0 # Columnwidth\n",
    "inches_per_pt = 1.0 / 72.27 # Convert pt to inches\n",
    "fig_width = fig_width_pt * inches_per_pt\n",
    "fig_height = fig_width * golden_mean # height in inches\n",
    "fig_size = [fig_width, fig_height]\n",
    "fig_width2, fig_height2 = 2.7, 3\n",
    "\n",
    "params = {'backend': 'ps',\n",
    "          'axes.labelsize': 10,\n",
    "          'font.size': 10,\n",
    "          'legend.fontsize': 8,\n",
    "          'xtick.labelsize': 8,\n",
    "          'ytick.labelsize': 8,\n",
    "          'text.usetex': True,\n",
    "          'figure.figsize': fig_size,\n",
    "          'font.family': 'serif',\n",
    "          'font.serif': 'Computer Modern Roman',\n",
    "          'legend.frameon': True,\n",
    "          'savefig.dpi': 150,\n",
    "          'figure.dpi': 150,\n",
    "         }\n",
    "\n",
    "plt.rcParams.update(params)\n",
    "plt.rc('text.latex', preamble=[r'\\usepackage{color}', r'\\usepackage{bm}', r'\\usepackage{siunitx}'])\n",
    "\n",
    "import matplotlib.colors as colors\n",
    "    \n",
    "class HistogramNormalize(colors.Normalize):\n",
    "    def __init__(self, data, vmin=None, vmax=None, mixing_degree=1):\n",
    "        self.mixing_degree = mixing_degree\n",
    "        if vmin is not None:\n",
    "            data = data[data >= vmin]\n",
    "        if vmax is not None:\n",
    "            data = data[data <= vmax]\n",
    "\n",
    "        self.sorted_data = np.sort(data.flatten())\n",
    "        colors.Normalize.__init__(self, vmin, vmax)\n",
    "\n",
    "    def __call__(self, value, clip=None):\n",
    "        hist_norm = np.ma.masked_array(np.searchsorted(self.sorted_data, value) /\n",
    "                                       len(self.sorted_data))\n",
    "        linear_norm = super().__call__(value, clip)\n",
    "        return self.mixing_degree * hist_norm + (1 - self.mixing_degree) * linear_norm\n",
    "\n",
    "    \n",
    "def open_mtx(fname):\n",
    "    with open(fname, 'rb') as f:\n",
    "        line1 = f.readline()\n",
    "        *shape, entry_size = [int(i) for i in  f.readline().split()]\n",
    "        print('shape: ', shape)\n",
    "        data = np.fromfile(f, (np.float64 if entry_size == 8 else np.float32))\n",
    "        data = data.reshape(shape).squeeze()\n",
    "    \n",
    "    keys = ['units', 'plot_settings', 'xname', 'xmin', 'xmax', \n",
    "            'yname', 'ymin', 'ymax', 'zname', 'zmin', 'zmax']\n",
    "    values = line1.decode(\"utf-8\").replace('\\n', '').split(',')\n",
    "    meta_data = dict(zip(keys, values))\n",
    "    meta_data = {}\n",
    "    for key, val in zip(keys, values):\n",
    "        try:\n",
    "            meta_data[key] = float(val)\n",
    "        except:\n",
    "            meta_data[key] = val\n",
    "    return meta_data, data\n",
    "\n",
    "\n",
    "def add_energy_gs(df):\n",
    "    flux_quantum_over_2pi = constants.hbar / (2 * constants.eV) / (constants.eV * 1e6)\n",
    "    df['E'] = df['currents'].apply(np.cumsum)\n",
    "    df['E'] *= flux_quantum_over_2pi\n",
    "\n",
    "    df['phase_gs_argsort'] = df['E'].apply(np.argsort)\n",
    "    df['phase_gs_sort'] = df['E'].apply(np.sort)\n",
    "    \n",
    "    df['phase_gs_arg'] = df['E'].apply(np.argmin)\n",
    "    df['phase_gs'] = [row['phases'][row['phase_gs_arg']] for i, row in df.iterrows()]\n",
    "\n",
    "    # Move the phase_gs from -π to +π if they are within the tolerance\n",
    "    tol = np.diff(df['phases'].iloc[0]).max()\n",
    "    df['phase_gs'] = [-row['phase_gs'] if row['phase_gs'] < -(np.pi - tol) else row['phase_gs'] \n",
    "                      for i, row in df.iterrows()]\n",
    "    return df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from matplotlib._png import read_png\n",
    "from matplotlib.offsetbox import TextArea, DrawingArea, OffsetImage, AnnotationBbox\n",
    "meta, dat = open_mtx('data/experimental_data/fig1.mtx')\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=0, \n",
    "                          vmax=16, \n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(np.rot90(dat), **kwargs)\n",
    "ax.set_xlabel('$B$ [$T$]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cbar_ticks = [0, 5, 10, 15]\n",
    "cb.set_ticks(cbar_ticks)\n",
    "\n",
    "fig.savefig('figures/fig1_2.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', \n",
    "            pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(2, 2, sharey=True, sharex=True, figsize=(fig_width, fig_height*1.7))\n",
    "plt.subplots_adjust(bottom=0.2, left=0.125, right=0.80, top=0.8, hspace=0.25, wspace=0.10)\n",
    "\n",
    "\n",
    "exp = [open_mtx('data/experimental_data/fig2a.mtx'),\n",
    "       open_mtx('data/experimental_data/fig2b.mtx'),\n",
    "       open_mtx('data/experimental_data/fig2c.mtx'),\n",
    "       open_mtx('data/experimental_data/fig2d.mtx')]\n",
    "\n",
    "for i, ax in enumerate(axs.reshape(-1)):\n",
    "    meta, dat = exp[i]\n",
    "    extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "    print(extent)\n",
    "    data = dat.T / 1000\n",
    "    if i == 0:\n",
    "        norm = HistogramNormalize(data, vmin=0, vmax=22, mixing_degree=0.6)\n",
    "        kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "                      norm=norm, interpolation='nearest',\n",
    "                      origin='lower')\n",
    "        im = ax.imshow(data, **kwargs)\n",
    "    else:\n",
    "        ax.imshow(data, **kwargs)\n",
    "    ax.set_xticks([0, .2, 0.4])\n",
    "    ax.set_yticks([0, 1, 2, 3])\n",
    "    ax.set_ylim(0, 3.6)\n",
    "    ax.set_xlim(0, 0.45)\n",
    "    ax.set_xlabel('')\n",
    "    if i in [0, 2]:\n",
    "        ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "    if i in [2, 3]:\n",
    "        ax.set_xlabel('$B$ [$T$]')\n",
    "\n",
    "    names = [r'(a) $2.64\\;\\mathrm{V}$',\n",
    "             r'(b) $2.66\\;\\mathrm{V}$',\n",
    "             r'(c) $2.68\\;\\mathrm{V}$',\n",
    "             r'(d) $2.70\\;\\mathrm{V}$']\n",
    "    \n",
    "    ax.text(0.5, 1.1, names[i],\n",
    "        horizontalalignment='center', verticalalignment='center',\n",
    "        transform=ax.transAxes, fontdict={'color': 'k', 'size': 10})\n",
    "\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.6])\n",
    "cbar_ticks = [0, 5, 10, 15, 20, 25]\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(cbar_ticks)\n",
    "fig.savefig('figures/fig2.pdf', format='pdf', dpi=150)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(5, 1, sharey=False, sharex=True, figsize=(fig_width, fig_height*1.6))\n",
    "plt.subplots_adjust(bottom=0.2, left=0.125, right=0.80, top=0.9, hspace=0.150, wspace=0.10)\n",
    "\n",
    "\n",
    "exp = [open_mtx('data/experimental_data/fig3a.mtx'),\n",
    "       open_mtx('data/experimental_data/fig3b.mtx'),\n",
    "       open_mtx('data/experimental_data/fig3c.mtx'),\n",
    "       open_mtx('data/experimental_data/fig3d.mtx'),\n",
    "       open_mtx('data/experimental_data/fig3e.mtx')]\n",
    "    \n",
    "    \n",
    "fig.text(0.00, 0.6, r'$I_\\textrm{bias}$ [nA]', va='center', rotation='vertical')\n",
    "for i, ax in enumerate(axs.reshape(-1)):\n",
    "    meta, dat = exp[i]\n",
    "    meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "    if i == 0:\n",
    "        ymax_new = 3.4\n",
    "        ax.set_yticks([0, 1.5, 3])\n",
    "    if i == 1:\n",
    "        ymax_new = 2\n",
    "        ax.set_yticks([0., 0.9, 1.8])\n",
    "    if i == 2:\n",
    "        ymax_new = 0.8\n",
    "        ax.set_yticks([0, 0.3, 0.6])\n",
    "    if i == 3:\n",
    "        ymax_new = 0.5\n",
    "        ax.set_yticks([0, 0.2, .4])\n",
    "    if i == 4:\n",
    "        ymax_new = 0.5\n",
    "        ax.set_yticks([0, 0.2, .4])\n",
    "    \n",
    "    extent = (float(meta['xmin']), float(meta['xmax']), float(meta['ymin']), float(meta['ymax']))\n",
    "\n",
    "    data = np.rot90(dat) / 1000\n",
    "    \n",
    "    if i == 0:\n",
    "        norm = HistogramNormalize(data, vmax=55, vmin=0, mixing_degree=0.5)\n",
    "        kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "                      norm=norm, interpolation='nearest', origin='lower')\n",
    "        im = ax.imshow(data, **kwargs)\n",
    "    else:\n",
    "        ax.imshow(data, **kwargs)\n",
    "\n",
    "    ax.set_xticks([0.6, 0.7, .8])\n",
    "\n",
    "    ax.set_ylim(meta['ymin'], ymax_new)\n",
    "    ax.set_xlim(meta['xmin'], 0.88)\n",
    "    ax.set_xlabel('')\n",
    "\n",
    "    if i == 4:\n",
    "        ax.set_xlabel(r'$V_\\textrm{gate}$ [$V$]')\n",
    "        \n",
    "    names = [r'(a)  $0\\;\\mathrm{mT}$',\n",
    "             r'(b) $100\\;\\mathrm{mT}$',\n",
    "             r'(c) $200\\;\\mathrm{mT}$',\n",
    "             r'(d) $300\\;\\mathrm{mT}$',\n",
    "             r'(e) $400\\;\\mathrm{mT}$']\n",
    "\n",
    "    ax.text(0.09, 0.72, names[i],\n",
    "        horizontalalignment='left', verticalalignment='center',\n",
    "        transform=ax.transAxes, fontdict={'color': '#330066', 'size': 11})\n",
    "\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.7])\n",
    "cbar_ticks = [0, 10, 20, 30, 40, 50]\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(cbar_ticks)\n",
    "fig.savefig('figures/fig3.pdf', format='pdf', dpi=150, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "meV = 20\n",
    "salt = 7\n",
    "from scipy.signal import argrelextrema\n",
    "df = pd.read_hdf('data/I_c(B_x)_mu10,20meV_disorder0,75meV_T0.1K_all_combinations_of_effects.hdf')\n",
    "\n",
    "df = add_energy_gs(df)\n",
    "\n",
    "gb = df.groupby(['orbital', 'g', 'alpha', 'mu', 'disorder', 'salt'])\n",
    "total = gb.get_group((True, 50, 20, meV, 0, 0))\n",
    "B_x = total['B_x']\n",
    "current = lambda orbital=True, g=50, alpha=20, mu=10, disorder=0, salt=0: gb.get_group(\n",
    "    (orbital, g, alpha, mu, disorder, salt))['current_c'].values\n",
    "\n",
    "phase = lambda orbital=True, g=50, alpha=20, mu=10, disorder=0, salt=0: gb.get_group(\n",
    "    (orbital, g, alpha, mu, disorder, salt))['phase_gs'].values\n",
    "    \n",
    "def plot_curves(ax, mu, plot=current, salt=0):\n",
    "    args = {'lw': 1}\n",
    "    ax.plot(B_x, plot(mu=mu), label=r'orbital + SOI', c='k', ls='-', **args)\n",
    "    ax.plot(B_x, plot(orbital=False, mu=mu), label=r'SOI', c='g', ls='--', **args)\n",
    "    ax.plot(B_x, plot(alpha=0, mu=mu), label=r'orbital', c='m', ls='-.', **args)\n",
    "    ax.plot(B_x, plot(orbital=False, alpha=0, mu=mu), label=r'Zeeman only', c='c', ls=':', **args)\n",
    "    if mu == 10:\n",
    "        ax.plot(np.nan, np.nan, label=r'orbital + SOI + disorder, $l_\\textrm{mfp}=250$ nm (6x)', c='r', lw=1.8) #just for the legend\n",
    "    else:\n",
    "        y = plot(mu=mu, disorder=75, salt=salt)\n",
    "        if plot == current:\n",
    "            y *= 6\n",
    "        ax.plot(B_x, y, label=r'disorder 2', c='r', lw=1.8)\n",
    "    ax.set_xlim(B_x.min(), B_x.max())\n",
    "\n",
    "    return ax\n",
    "\n",
    "fig, axs = plt.subplots(2, 2, sharey=False, sharex=True, figsize=(2*fig_width, 1.7*fig_height), \n",
    "                    gridspec_kw={'height_ratios':[2, 1]})\n",
    "\n",
    "plt.subplots_adjust(bottom=0.2, left=0.125, right=0.90, top=0.9, hspace=0.15, wspace=0.25)\n",
    "\n",
    "\n",
    "ymax = 22\n",
    "axs[0][0] = plot_curves(axs[0][0], 10, salt=salt)\n",
    "axs[0][0].set_yticks(np.arange(0, ymax, 5))\n",
    "axs[0][0].set_ylim(0, ymax)\n",
    "axs[0][0].set_xlabel('')\n",
    "axs[0][0].set_ylabel('$I_c$ [nA]')\n",
    "\n",
    "ymax = 120\n",
    "axs[0][1] = plot_curves(axs[0][1], meV, salt=salt)\n",
    "axs[0][1].set_yticks(np.arange(0, ymax, 20))\n",
    "axs[0][1].set_ylim(0, ymax)\n",
    "axs[0][1].set_ylabel('$I_c$ [nA]')\n",
    "\n",
    "\n",
    "for i in np.argwhere(np.abs(np.diff(gb.get_group((False, 50, 0, 10, 0, 0))['phase_gs'].values)) > 3):\n",
    "    x = B_x.iloc[i[0]]\n",
    "    y1, y2 = 0, ymax\n",
    "    axs[0][0].plot((x, x), (y1, y2), 'c--')\n",
    "\n",
    "for i in np.argwhere(np.abs(np.diff(gb.get_group((False, 50, 0, meV, 0, 0))['phase_gs'].values)) > 3):\n",
    "    x = B_x.iloc[i[0]]\n",
    "    y1, y2 = 0, ymax\n",
    "    axs[0][1].plot((x, x), (y1, y2), 'c--')\n",
    "\n",
    "axs[1][0] = plot_curves(axs[1][0], 10, phase, salt=salt)\n",
    "axs[1][0].set_yticks([-3.14, 0, 3.14])\n",
    "axs[1][0].set_yticklabels([r'$-\\pi$', 0, r'$\\pi$'])\n",
    "axs[1][0].set_xlabel('$B$ [$T$]')\n",
    "axs[1][0].set_ylabel(r'$\\theta_\\textrm{gs}$')\n",
    "\n",
    "axs[1][1] = plot_curves(axs[1][1], meV, phase, salt=salt)\n",
    "axs[1][1].set_yticks([-3.14, 0, 3.14])\n",
    "axs[1][1].set_yticklabels([r'$-\\pi$', 0, r'$\\pi$'])\n",
    "axs[1][1].set_xlabel('$B$ [$T$]')\n",
    "axs[1][1].set_ylabel(r'$\\theta_\\textrm{gs}$')\n",
    "\n",
    "for i, ax in enumerate(axs.reshape(-1)):\n",
    "    ax.text(-0.20, 0.98, '({})'.format('acbd'[i]),\n",
    "        horizontalalignment='left', verticalalignment='center',\n",
    "        transform=ax.transAxes, fontdict={'color': '#330066', 'size': 11})\n",
    "\n",
    "leg0 = axs[0][0].legend(loc='upper center', \n",
    "                        bbox_to_anchor=(1.15, 1.34),\n",
    "                        ncol=3, prop={'size': 8})\n",
    "\n",
    "axs[0][0].set_xlim(0, 0.5)\n",
    "\n",
    "fig.savefig('figures/fig4.pdf'.format(meV, salt), format='pdf', dpi=150, bbox_inches=\"tight\", additional_artists=[leg0])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.patheffects as PathEffects\n",
    "fig, axs = plt.subplots(2, 1, sharey=False, sharex=True, figsize=(fig_width, fig_height*1.8))\n",
    "plt.subplots_adjust(bottom=0.2, left=0.1, right=0.80, top=0.9, hspace=0.10, wspace=0.50)\n",
    "df = pd.read_hdf('data/I_c(B_x,_V)_gate160nm_mu20meV_disorder0,75meV_T0.1K.hdf')\n",
    "df['mu_gate'] = df['mu'] - df['V']\n",
    "\n",
    "gb = df.groupby(['disorder', 'gate_size'])\n",
    "gr = gb.get_group((75, 160))\n",
    "\n",
    "data = gr.pivot(index='B_x', columns='mu_gate', values='current_c').T\n",
    "\n",
    "exp_data = np.loadtxt('data/experimental_data/fig5.txt') * 1e9\n",
    "extent0 = (0, 0.420, 0.5750, 1.0750)\n",
    "norm0 = HistogramNormalize(np.array(exp_data), mixing_degree=0.5) \n",
    "kwargs = dict(cmap='viridis', aspect='auto', origin='lower', interpolation='nearest')\n",
    "\n",
    "im0 = axs[0].imshow(exp_data.T, extent=extent0, norm=norm0, **kwargs)\n",
    "axs[0].set_ylabel(r'$V_\\textrm{gate}$ [V]')\n",
    "axs[0].set_ylim((0.6, 1))\n",
    "axs[0].set_xlim((0, 0.42))\n",
    "axs[0].set_yticks([0.6, 0.7, 0.8, 0.9, 1])\n",
    "cax0 = fig.add_axes([0.83, 0.565, 0.04, 0.335])\n",
    "cbar_ticks = [0, 1, 2, 3, 4, 5]\n",
    "cb0 = fig.colorbar(im0, cax=cax0, label=r'$I_{\\textrm{sw}}$ [nA]')\n",
    "cb0.set_ticks(cbar_ticks)\n",
    "\n",
    "extent1 = (gr.min()['B_x'], gr.max()['B_x'], gr.min()['mu_gate'], gr.max()['mu_gate'])\n",
    "norm1 = HistogramNormalize(np.array(data), mixing_degree=0.5) \n",
    "kwargs['interpolation'] = 'spline16'\n",
    "im1 = axs[1].imshow(data, extent=extent1, norm=norm1, **kwargs)\n",
    "axs[1].set_xlabel('$B$ [$T$]')\n",
    "axs[1].set_ylabel(r'$\\mu_{\\textrm{gate}}$ [meV]')\n",
    "axs[1].set_xticks([0, 0.1, 0.2, 0.3, 0.4])\n",
    "\n",
    "# axs[1].set_ylim((5, 15))\n",
    "# yticks = np.arange(5, 15, 3)\n",
    "# axs[1].set_yticks(yticks)\n",
    "cax1 = fig.add_axes([0.83, 0.20, 0.04, 0.335])\n",
    "cb1 = fig.colorbar(im1, cax=cax1, label=r'$I_c$ [nA]')\n",
    "# cb1.set_ticks(cbar_ticks)\n",
    "names = ['experiment', 'theory',]\n",
    "for i, ax in enumerate(axs):    \n",
    "    ax.text(-0.22, 0.98, '({})'.format('ab'[i]),\n",
    "        horizontalalignment='right', verticalalignment='center',\n",
    "        transform=ax.transAxes, fontdict={'size': 13, 'color': 'k'}, fontweight='bold')\n",
    "\n",
    "    ax.text(0.98, 0.93, names[i],\n",
    "        horizontalalignment='right', verticalalignment='center',\n",
    "        transform=ax.transAxes, fontdict={'color': 'w', 'size': 11})\n",
    "    \n",
    "fig.savefig('figures/fig5.pdf', format='pdf', dpi=150, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df.disorder.unique()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 1c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig1c.mtx')\n",
    "dat = np.rot90(dat) / 1000\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=0, \n",
    "                          vmax=200, \n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$V_\\textrm{gate}$ [$T$]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "ax.set_xticks([0, 0.5, 1, 1.5])\n",
    "ax.set_yticks([])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 240, 40)) \n",
    "\n",
    "fig.savefig('figures/sup_fig1c.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 2a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig2a.mtx')\n",
    "dat = np.rot90(dat)\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width2, fig_height2))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=-10, \n",
    "                          vmax=60, \n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$B$ [$T$]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "ax.set_xticks([0, 0.1, 0.2, 0.3, 0.4, 0.5])\n",
    "ax.set_yticks([0, 0.5, 1, 1.5])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 140, 20)) \n",
    "\n",
    "#fig.savefig('figures/sup_fig2a.pdf', format='pdf', dpi=150,\n",
    "#            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 2c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig2c.mtx')\n",
    "dat = np.rot90(dat)\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], \n",
    "          meta['ymin'], meta['ymax'])\n",
    "\n",
    "norm = HistogramNormalize(dat, vmin=0.0, vmax=15,\n",
    "                          mixing_degree=0.8)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='2.5', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$B$ [T]')\n",
    "ax.set_ylabel(r'$V_\\textrm{bias}$ [$\\mu$V]')\n",
    "ax.set_xticks([-15, -10, -5, 0, 5])\n",
    "ax.set_yticks([-4, -2, 0, 2, 4])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, label=r'counts',\n",
    "                  extend='max')\n",
    "cb.set_ticks([0, 5, 10, 15, 20, 25]) \n",
    "\n",
    "fig.savefig('figures/sup_fig2c.pdf', format='pdf', dpi=150,\n",
    "             bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 2d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig2d.mtx')\n",
    "dat = np.rot90(dat)\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width2, fig_height2))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=0, \n",
    "                          vmax=30,\n",
    "                          mixing_degree=0.2)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$P$ [dBm]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "ax.set_xticks([5, 10, 15, 20])\n",
    "ax.set_yticks([0, 0.3, 0.6, 0.9, 1.2])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 240, 10)) \n",
    "\n",
    "fig.savefig('figures/sup_fig2d.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 2e"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig2e.mtx')\n",
    "dat = np.rot90(dat)\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width2, fig_height2))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=0, \n",
    "                          vmax=120, \n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$P$ [dBm]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "ax.set_xticks(np.arange(-10, 6, 2))\n",
    "ax.set_yticks([0, 0.3, 0.6, 0.9])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "ax.set_ylim(-0.1, 1.2)\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 240, 20)) \n",
    "\n",
    "fig.savefig('figures/sup_fig2e.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 2f"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig2f.mtx')\n",
    "dat = np.rot90(dat) / 1000\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width2, fig_height2))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=0, \n",
    "#                           vmax=200, \n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$P$ [dBm]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "ax.set_xticks(np.arange(-10, 6, 2))\n",
    "ax.set_yticks([0, 0.3, 0.6, 0.9])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 40, 3))\n",
    "\n",
    "fig.savefig('figures/sup_fig2f.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 2g"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig2g.mtx')\n",
    "dat = np.rot90(dat)\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width2, fig_height2))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], meta['ymin'], meta['ymax'])\n",
    "norm = HistogramNormalize(dat, vmin=6, vmax=11,\n",
    "                          mixing_degree=0.2)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$P$ [dBm]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [nA]')\n",
    "ax.set_xticks(np.arange(-10, 6, 2))\n",
    "ax.set_yticks([0, 0.3, 0.6, 0.9])\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 30, 2)) \n",
    "\n",
    "fig.savefig('figures/sup_fig2g.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(3, 1, sharey=False, sharex=True, figsize=(fig_width, fig_height*1.6))\n",
    "plt.subplots_adjust(bottom=0.2, left=0.125, right=0.80, top=0.9, hspace=0.150, wspace=0.10)\n",
    "\n",
    "\n",
    "exp = [open_mtx('data/experimental_data/sup_fig3a.mtx'),\n",
    "       open_mtx('data/experimental_data/sup_fig3b.mtx'),\n",
    "       open_mtx('data/experimental_data/sup_fig3c.mtx')]\n",
    "    \n",
    "    \n",
    "fig.text(0.00, 0.6, r'$I_\\textrm{bias}$ [nA]', va='center', rotation='vertical')\n",
    "for i, ax in enumerate(axs.reshape(-1)):\n",
    "    meta, dat = exp[i]\n",
    "    meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "    \n",
    "    extent = (float(meta['xmin']), float(meta['xmax']), float(meta['ymin']), float(meta['ymax']))\n",
    "    data = np.rot90(dat) / 1000\n",
    "    \n",
    "    if i == 0:\n",
    "        norm = HistogramNormalize(data, vmax=10, vmin=1, mixing_degree=0.25)\n",
    "        kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "                      norm=norm, interpolation='nearest', origin='lower')\n",
    "        im = ax.imshow(data, **kwargs)\n",
    "    else:\n",
    "        ax.imshow(data, **kwargs)\n",
    "\n",
    "    ax.set_xticks(np.arange(0.5, 2, 0.5))\n",
    "    ax.set_yticks([-1, 0, 1])\n",
    "    ax.set_xlabel('')\n",
    "\n",
    "\n",
    "    if i == 2:\n",
    "        ax.set_xlabel(r'$B$ [T]')\n",
    "        \n",
    "    names = [r'(a)  $0^{\\circ}$',\n",
    "             r'(b) $45^{\\circ}$',\n",
    "             r'(c) $90^{\\circ}$']\n",
    "\n",
    "    ax.text(0.77, 0.77, names[i],\n",
    "        horizontalalignment='left', verticalalignment='center',\n",
    "        transform=ax.transAxes, fontdict={'color': 'w', 'size': 11})\n",
    "\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.7])\n",
    "cbar_ticks = np.arange(0, 25, 5)\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(cbar_ticks)\n",
    "fig.savefig('figures/sup_fig3.pdf', format='pdf', dpi=150, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig5a.mtx')\n",
    "dat = np.rot90(dat) / 1000\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], \n",
    "          meta['ymin'], meta['ymax'])\n",
    "\n",
    "norm = HistogramNormalize(dat, vmin=0, vmax=8,\n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$V_\\textrm{gate}$ [V]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [pA]')\n",
    "ax.set_xticks(np.arange(1.26, 1.33, 0.02))\n",
    "ax.set_yticks(np.arange(-15, 20, 5))\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [k$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 40, 2.5)) \n",
    "\n",
    "fig.savefig('figures/sup_fig5a.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig5b.mtx')\n",
    "dat = np.rot90(dat) / 1000\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], \n",
    "          meta['ymin'], meta['ymax'])\n",
    "\n",
    "norm = HistogramNormalize(dat, vmin=0, vmax=1.20,\n",
    "                          mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$V_\\textrm{gate}$ [V]')\n",
    "ax.set_ylabel(r'$I_\\textrm{bias}$ [pA]')\n",
    "ax.set_xticks([0, 0.2, 0.4])\n",
    "ax.set_yticks(np.arange(-5, 7.5, 2.5))\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, extend='max', label=r'$\\mathrm{d}V/\\mathrm{d}I$ [M$\\Omega$]')\n",
    "cb.set_ticks(np.arange(0, 40, 0.25)) \n",
    "\n",
    "fig.savefig('figures/sup_fig5b.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "meta, dat = open_mtx('data/experimental_data/sup_fig5d.mtx')\n",
    "dat = np.rot90(dat)\n",
    "meta['ymax'], meta['ymin'] = meta['ymin'], meta['ymax'] \n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (meta['xmin'], meta['xmax'], \n",
    "          meta['ymin'], meta['ymax'])\n",
    "\n",
    "norm = HistogramNormalize(dat, vmin=1, vmax=7,\n",
    "                          mixing_degree=0.9)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, interpolation='nearest',\n",
    "              origin='lower', vmax=norm.vmax)\n",
    "im = ax.imshow(dat, **kwargs)\n",
    "ax.set_xlabel(r'$B$ [T]')\n",
    "ax.set_ylabel(r'$V_\\textrm{bias}$ [$\\mu$V]')\n",
    "ax.set_xticks([0, 0.2, 0.4])\n",
    "ax.set_yticks(np.arange(-200, 300, 100))\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "cb = fig.colorbar(im, cax=cax, label=r'$\\mathrm{d}I/\\mathrm{d}V$ [$\\mu$S]')\n",
    "cb.set_ticks(np.arange(0, 40, 2)) \n",
    "\n",
    "fig.savefig('figures/sup_fig5d.pdf', format='pdf', dpi=150,\n",
    "            bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 6: system schematic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import funcs\n",
    "import types\n",
    "import kwant\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from matplotlib.patches import FancyArrowPatch\n",
    "from mpl_toolkits.mplot3d import proj3d\n",
    "\n",
    "class Arrow3D(FancyArrowPatch):\n",
    "    def __init__(self, xs, ys, zs, *args, **kwargs):\n",
    "        FancyArrowPatch.__init__(self, (0,0), (0,0), *args, **kwargs)\n",
    "        self._verts3d = xs, ys, zs\n",
    "\n",
    "    def draw(self, renderer):\n",
    "        xs3d, ys3d, zs3d = self._verts3d\n",
    "        xs, ys, zs = proj3d.proj_transform(xs3d, ys3d, zs3d, renderer.M)\n",
    "        self.set_positions((xs[0],ys[0]),(xs[1],ys[1]))\n",
    "        FancyArrowPatch.draw(self, renderer)\n",
    "\n",
    "\n",
    "# Create system with infinite leads\n",
    "syst_pars = dict(a=8, angle=0, site_disorder=False, holes=True, L=200, L_sc=80,\n",
    "                 phi=135, r1=50, r2=70, shape='circle', with_leads=True,\n",
    "                 with_shell=True, with_vlead=True)\n",
    "syst, hopping = funcs.make_3d_wire(**syst_pars)\n",
    "plt.rcParams['axes.facecolor']='white'\n",
    "i = [i.pos for i in syst.sites][0]\n",
    "params = dict(alpha=20, B_y=0, B_z=0, Delta=60, g=50, mu=50,\n",
    "              orbital=True, V=lambda x:0, B_x=0, **funcs.constants.__dict__)\n",
    "\n",
    "Deltas = [np.abs(syst.hamiltonian(i, i, params=params)[0, 1]) for i, _ in enumerate(syst.sites)]\n",
    "\n",
    "fig = kwant.plot(syst, site_color=Deltas, colorbar=False, site_size=0.4, cmap='viridis',\n",
    "                 fig_size=(12, 9), show=False)\n",
    "ax = fig.axes[0]\n",
    "\n",
    "ax.set_xlabel('x axis', size=14)\n",
    "ax.set_ylabel('y axis', size=14)\n",
    "ax.set_zlabel('z axis', size=14)\n",
    "ax.tick_params(axis='both', which='major', labelsize=14)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=14)\n",
    "\n",
    "fig.add_axes(ax)\n",
    "kwant.plotter.output_fig(fig, file='figures/system.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 7: 1D wire $\\alpha$ vs $B_x$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from glob import glob\n",
    "\n",
    "for file in glob('data/1d_alpha_vs_B_x_T*'):\n",
    "    df = pd.read_hdf(file)\n",
    "    gb = df.groupby('mu')\n",
    "\n",
    "    fig, axs = plt.subplots(2, 3, sharey=True, sharex=True, figsize=(2*fig_width, 2*fig_height))\n",
    "    plt.subplots_adjust(bottom=0.2, left=0.125, right=0.80, top=0.9, hspace=0.15, wspace=0.15)\n",
    "\n",
    "    names = [r'(a)   $\\mu=\\SI{0.1}{meV}$   ',\n",
    "             r'(b)   $\\mu=\\SI{0.3}{meV}$   ',\n",
    "             r'(c)   $\\mu=\\SI{1}{meV}$   ',\n",
    "             r'(d)   $\\mu=\\SI{3}{meV}$   ',\n",
    "             r'(e)   $\\mu=\\SI{10}{meV}$   ',\n",
    "             r'(f)   $\\mu=\\SI{30}{meV}$   ']\n",
    "\n",
    "    for i, (ax, (mu, gr)) in enumerate(zip(axs.flatten(), gb)):\n",
    "        norm = HistogramNormalize(gr.current_c.values)\n",
    "        extent = (gr.B_x.min(), gr.B_x.max(), gr.alpha.min(), gr.alpha.max())\n",
    "        ax.imshow(gr.pivot_table(index='B_x', columns='alpha', values='current_c').T.values, \n",
    "                  origin='lower', cmap='viridis', extent=extent, aspect='auto', norm=norm,\n",
    "                  interpolation='spline16')\n",
    "\n",
    "        ax.set_yticks([0, 10, 20, 30])\n",
    "        ax.set_xticks([0, 0.4, 0.8])\n",
    "        ax.set_xticklabels(['0', '0.7', '1.4'])\n",
    "\n",
    "        if i in [3, 4, 5]:\n",
    "            ax.set_xlabel('$B_x$ [T]')\n",
    "        if i in [0, 3]:\n",
    "            ax.set_ylabel(r'$\\alpha$ [meV$\\cdot$nm]')\n",
    "\n",
    "        ax.text(0.5, 0.90, names[i],\n",
    "            horizontalalignment='center', verticalalignment='center',\n",
    "            transform=ax.transAxes, fontdict={'color': 'k', 'size': 11})\n",
    "\n",
    "    fig.savefig('figures/currents_1D_alpha_vs_B_x_T{:.2f}.pdf'.format(df['T'].unique()[0]), format='pdf', dpi=150, bbox_inches=\"tight\",)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 8: CPR and energy as function of $\\phi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df = pd.read_hdf('data/I_c(B_x)_mu10,20meV_disorder0,75meV_T0.1K_all_combinations_of_effects.hdf')\n",
    "df = df.set_index('B_x', drop=False)\n",
    "df = add_energy_gs(df)\n",
    "\n",
    "params = ['disorder', 'orbital', 'g', 'alpha', 'mu', 'salt']\n",
    "gb = df.groupby(params)\n",
    "\n",
    "groups = [((0, True, 50, 0, 10, 0), (0.02, 0.04, 0.15), r'$\\alpha=0,$' + '\\n' + r'$\\mu=\\SI{10}{meV}$'),\n",
    "          ((0, True, 50, 0, 10, 0), (0.23, 0.235, 0.24), r'$\\alpha=0,$' + '\\n' + r'$\\mu=\\SI{10}{meV}$'),\n",
    "          ((0, True, 50, 0, 20, 0), (0.025, 0.035, 0.105), r'$\\alpha=0,$' + '\\n' + r'$\\mu=\\SI{20}{meV}$'),\n",
    "          ((0, False, 50, 0, 10, 0), (0.015, 0.035, 0.095), r'$\\bm{A}=0, \\; \\alpha=0,$' + '\\n' + r'$\\mu=\\SI{10}{meV}$'),\n",
    "          ((0, False, 50, 0, 20, 0), (0.025, 0.07, 0.105),  r'$\\bm{A}=0, \\; \\alpha=0,$' + '\\n' + r'$\\mu=\\SI{20}{meV}$'),\n",
    "          ((75, True, 50, 20, 20, 7), (0.06, 0.14, 0.29), r'$\\textrm{disorder,}$' + '\\n' + r'$\\mu=\\SI{20}{meV}$'),\n",
    "          ((75, True, 50, 20, 20, 7), (0.34, 0.4, 0.48), r'$\\textrm{disorder,}$' + '\\n' + r'$\\mu=\\SI{20}{meV}$'),\n",
    "         ]\n",
    "\n",
    "fig, axs = plt.subplots(4, len(groups), figsize=(2.9*fig_width, 4*fig_height))\n",
    "plt.subplots_adjust(bottom=0.2, left=0.125, right=0.90, top=0.9, hspace=0.35, wspace=0.5)\n",
    "\n",
    "for i, ax in enumerate(axs.reshape(-1)):\n",
    "    key, B_xs, title = groups[i % len(groups)]\n",
    "    gr = gb.get_group(key)\n",
    "    ax.tick_params(axis='y', which='major', labelsize=8, pad=0, direction='out')\n",
    "    ax.tick_params(axis='y', which='minor', labelsize=8, pad=0)\n",
    "\n",
    "    if i < len(groups):\n",
    "        ax.set_title(title, size=10)\n",
    "        ax.plot(gr['B_x'], gr['current_c'], c='k', label=title)\n",
    "        ax.set_xlim(0, 0.5)\n",
    "        ax.set_xticks([0, 0.5])\n",
    "\n",
    "    elif len(groups) <= i < 2 * len(groups):\n",
    "        ax.plot(gr['B_x'], gr['phase_gs'], c='k', label=title)\n",
    "        ax.set_xlim(0, 0.5)\n",
    "        ax.set_xticks([0, 0.5])\n",
    "        ax.set_ylim(-3.4, 3.4)\n",
    "        ax.set_yticks([-np.pi, 0, np.pi])\n",
    "        ax.set_yticklabels([r'$-\\pi$', '$0$', r'$\\pi$'])\n",
    "\n",
    "    for c, B_x in zip(['c', 'g', 'm'], B_xs):\n",
    "        row = gr.iloc[gr.index.get_loc(B_x, method='nearest')]\n",
    "        B_x = row['B_x']\n",
    "        label = r'$B_x={:.2f}$'.format(B_x)\n",
    "\n",
    "        if i < len(groups):\n",
    "            ax.scatter(row['B_x'], row['current_c'], c=c, label=title)\n",
    "            ax.set_xlabel(r'$B_x$', labelpad=2)\n",
    "            \n",
    "            # Add text labels\n",
    "            ax.text(0.98, 0.90, '({})'.format('abcdefghi'[i]),\n",
    "            horizontalalignment='right', verticalalignment='center',\n",
    "            transform=ax.transAxes, fontdict={'color': 'k', 'size': 11})\n",
    "\n",
    "        elif len(groups) <= i < 2 * len(groups):\n",
    "            ax.scatter(row['B_x'], row['phase_gs'], c=c, label=title)\n",
    "            ax.set_xlabel(r'$B_x$', labelpad=2)\n",
    "\n",
    "        elif 2 * len(groups) <= i < 3 * len(groups):\n",
    "            ax.plot(row['phases'], row['currents'], c=c, label=title)\n",
    "\n",
    "        elif 3 * len(groups) <= i < 4 * len(groups):\n",
    "            ax.plot(row['phases'], row['E'], c=c, label=title)\n",
    "            phase_gs_arg = row['phase_gs_arg']\n",
    "            ax.scatter(row['phase_gs'], row['E'][phase_gs_arg], c=c, label=title, zorder=3)\n",
    "\n",
    "            if np.abs(row.phase_gs_sort[0] - row.phase_gs_sort[1]) < 1e-10:\n",
    "                arg = row.phase_gs_argsort[1]\n",
    "                E_J = row.E[arg]\n",
    "                phase = row.phases[arg]\n",
    "                ax.scatter(phase, E_J, c=c, label=title, zorder=3)\n",
    "\n",
    "        if i >= 2 * len(groups):\n",
    "            ax.set_xticks([-3.14, 0, 3.14])\n",
    "            ax.set_xticklabels([r'$-\\pi$', 0, r'$\\pi$'])\n",
    "            ax.set_xlabel(r'$\\phi$', labelpad=2)\n",
    "            \n",
    "    ax.locator_params(nbins=5, axis='y')\n",
    "\n",
    "axs[0][0].set_ylabel(r'$I_c$ [nA]')\n",
    "axs[1][0].set_ylabel(r'$\\theta_{\\textrm{gs}}$')\n",
    "axs[2][0].set_ylabel(r'$I$ [nA]')\n",
    "axs[3][0].set_ylabel(r'$E_J$ [$\\mu$eV]')\n",
    "fig.savefig('figures/sup_cpr.pdf', format='pdf', dpi=150, bbox_inches='tight', pad_inches=0.2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 9: gate dependence without disorder"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df = pd.read_hdf('data/I_c(B_x,_V)_gate160nm_mu20meV_disorder0,75meV_T0.1K.hdf')\n",
    "df['mu_gate'] = df['mu'] - df['V']\n",
    "gb = df.groupby(['disorder', 'gate_size'])\n",
    "print(gb.groups.keys())\n",
    "gr = gb.get_group((0, 160))\n",
    "\n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.1, 0.2, 0.71, 0.85])\n",
    "extent = (gr.min()['B_x'], gr.max()['B_x'], gr.min()['mu_gate'], gr.max()['mu_gate'])\n",
    "\n",
    "data = gr.pivot(index='B_x', columns='mu_gate', values='current_c').T\n",
    "\n",
    "norm = HistogramNormalize(np.array(data), mixing_degree=0.5)\n",
    "kwargs = dict(extent=extent, cmap='viridis', aspect='auto', \n",
    "              norm=norm, origin='lower', interpolation='spline16')\n",
    "\n",
    "im = ax.imshow(data, **kwargs)\n",
    "\n",
    "ax.set_xlabel('Magnetic field $B$ [$T$]')\n",
    "ax.set_ylabel(r'$\\mu_{\\textrm{gate}}$ [meV]')\n",
    "\n",
    "cax = fig.add_axes([0.83, 0.2, 0.04, 0.85])\n",
    "\n",
    "cb = fig.colorbar(im, cax=cax, label=r'$I_c$ [nA]')\n",
    "fig.savefig('figures/gate_dependence_no_disorder.pdf', format='pdf', dpi=150, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Supplementary figure 10: rotation of the magnetic field"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "df = pd.read_hdf('data/I_c(B_x)_mu20meV_rotation_of_field_in_xy_plane.hdf')\n",
    "gb = df.groupby(['theta', 'L', 'mu', 'disorder'])\n",
    "\n",
    "theta_0 = gb.get_group((0, 160, 20, 75))\n",
    "theta_45 = gb.get_group((45, 160, 20, 75))\n",
    "theta_90 = gb.get_group((90, 160, 20, 75))\n",
    "\n",
    "B_x = theta_0['B']\n",
    "\n",
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.125, 0.2, (0.95-0.125), (0.95-0.2)])\n",
    "\n",
    "ax.plot(B_x, theta_0['current_c'], label=r'$\\theta=0^{\\circ}$')\n",
    "ax.plot(B_x, theta_45['current_c'], label=r'$\\theta=45^{\\circ}$')\n",
    "ax.plot(B_x, theta_90['current_c'], label=r'$\\theta=90^{\\circ}$')\n",
    "\n",
    "ax.set_yticks(np.arange(0, 140, 10))\n",
    "ax.set_ylim(-1, 80)\n",
    "ax.set_xlabel(r'Magnetic field $|\\bm{B}|$ [$T$]')\n",
    "ax.set_ylabel('$I_c$ [nA]')\n",
    "ax.legend(framealpha=1, ncol=2)\n",
    "fig.savefig('figures/rotation_of_field.pdf', format='pdf', dpi=150, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

